A systems theoretic look at the Riemann zeta function

Systems theory and number theory are two very different disciplines: we illustrate how the former can contribute to the latter. The Riemann zeta function is interpreted as the transfer function of an infinite-dimensional linear system, and its multiplicative inverse as the transfer function of the inverse system. This interpretation, based on standard results of open-loop and closed-loop analysis and on elementary calculus, yields properties of the Riemann zeta function and of the Mertens function, regions of the critical strip that contain no zeros, and simple approximations of the zeta function with explicit error bounds. In closed loop, the zeros of the zeta function appear as the closed-loop poles of a feedback system, and their motion as the gain varies is described by a root locus. Finally, the exclusion test and the counting argument are turned into a certified algorithm in ball arithmetic for the isolation of the zeros on the critical line, whose output is a certificate that can be checked independently; a first implementation has certified all zeros with imaginary part up to $10^8$.

==> anc/README.txt <==
Ancillary files: verified zeros of the Riemann zeta function at heights 10^14 and 10^16

zeros_1e14.txt   the 48,380 zeros with imaginary part in [10^14, 10^14 + 10^4]
zeros_1e16.txt   the 5,570 zeros with imaginary part in [10^16, 10^16 + 10^3]

Every zero in these lists has been proved to lie on the critical line and to be simple, by the certified
algorithm described in the Appendix of the paper; the certificates, which a third party can check
independently, are deposited in the KAUST Repository together with the code.

Format, one line per zero:
    index   base + gamma   [tlo, thi]
- index: the zero's number n, counting the zeros of zeta in the upper half-plane by increasing imaginary
  part; the starting values N(10^14) = 467,888,702,914,983 and N(10^16) = 54,118,226,280,292,478 were
  computed with the rigorous zero-counting routine of Arb (FLINT 3.3.1);
- base + gamma: an estimate of the imaginary part of the zero, written as base + offset to keep full
  resolution at large heights;
- [tlo, thi]: the box, relative to base, in which the zero is proved to lie: the zero is 1/2 + i(base + y)
  with tlo <= y <= thi.


==> anc/zeros_1e16.txt <==
# index   height = base + gamma   box: base + [tlo, thi]
54118226280292479 10000000000000000 + 0.031836614962  [0.030273437500, 0.033203125000]
54118226280292480 10000000000000000 + 0.320259034251  [0.318359375000, 0.321289062500]
54118226280292481 10000000000000000 + 0.539215764953  [0.538085937500, 0.541015625000]
54118226280292482 10000000000000000 + 0.813404958289  [0.811523437500, 0.814453125000]
54118226280292483 10000000000000000 + 0.849673951952  [0.848632812500, 0.851562500000]
54118226280292484 10000000000000000 + 1.096990402369  [1.095703125000, 1.098632812500]
54118226280292485 10000000000000000 + 1.407620343750  [1.406250000000, 1.409179687500]
54118226280292486 10000000000000000 + 1.540483544357  [1.539062500000, 1.541992187500]
54118226280292487 10000000000000000 + 1.735342088340  [1.733398437500, 1.736328125000]
54118226280292488 10000000000000000 + 1.878720778041  [1.876953125000, 1.879882812500]
54118226280292489 10000000000000000 + 2.059129422465  [2.057617187500, 2.060546875000]
54118226280292490 10000000000000000 + 2.224139170263  [2.222656250000, 2.225585937500]
54118226280292491 10000000000000000 + 2.384438134306  [2.382812500000, 2.385742187500]
54118226280292492 10000000000000000 + 2.627101174040  [2.625976562500, 2.628906250000]
54118226280292493 10000000000000000 + 2.812839960528  [2.811523437500, 2.814453125000]
54118226280292494 10000000000000000 + 2.964975283275  [2.963867187500, 2.966796875000]
54118226280292495 10000000000000000 + 3.040002284468  [3.038085937500, 3.041015625000]
54118226280292496 10000000000000000 + 3.134318268752  [3.132812500000, 3.135742187500]
54118226280292497 10000000000000000 + 3.365927716007  [3.364257812500, 3.367187500000]
54118226280292498 10000000000000000 + 3.656137158310  [3.654296875000, 3.657226562500]
54118226280292499 10000000000000000 + 3.783664101329  [3.782226562500, 3.785156250000]
54118226280292500 10000000000000000 + 3.920292480738  [3.918945312500, 3.921875000000]
54118226280292501 10000000000000000 + 4.059674072848  [4.058593750000, 4.061523437500]
54118226280292502 10000000000000000 + 4.299943172530  [4.298828125000, 4.301757812500]
54118226280292503 10000000000000000 + 4.449175479641  [4.447265625000, 4.450195312500]
54118226280292504 10000000000000000 + 4.602068548331  [4.600585937500, 4.603515625000]
54118226280292505 10000000000000000 + 4.703738848707  [4.702148437500, 4.705078125000]
54118226280292506 10000000000000000 + 4.955361377266  [4.954101562500, 4.957031250000]
54118226280292507 10000000000000000 + 5.170308268990  [5.168945312500, 5.171875000000]
54118226280292508 10000000000000000 + 5.373578731390  [5.372070312500, 5.375000000000]
54118226280292509 10000000000000000 + 5.605924427401  [5.604492187500, 5.607421875000]
54118226280292510 10000000000000000 + 5.785334496384  [5.784179687500, 5.787109375000]
54118226280292511 10000000000000000 + 5.964239104967  [5.962890625000, 5.965820312500]
54118226280292512 10000000000000000 + 6.119152711972  [6.118164062500, 6.121093750000]
54118226280292513 10000000000000000 + 6.256599933810  [6.254882812500, 6.257812500000]
54118226280292514 10000000000000000 + 6.470272002721  [6.468750000000, 6.471679687500]
54118226280292515 10000000000000000 + 6.599911562978  [6.598632812500, 6.601562500000]
54118226280292516 10000000000000000 + 6.774197526845  [6.772460937500, 6.775390625000]
54118226280292517 10000000000000000 + 6.915577899237  [6.914062500000, 6.916992187500]
54118226280292518 10000000000000000 + 7.137272936306  [7.135742187500, 7.138671875000]
54118226280292519 10000000000000000 + 7.253871408483  [7.251953125000, 7.254882812500]
54118226280292520 10000000000000000 + 7.520137873705  [7.518554687500, 7.521484375000]
54118226280292521 10000000000000000 + 7.585871158503  [7.583984375000, 7.586914062500]
54118226280292522 10000000000000000 + 7.917567981370  [7.916015625000, 7.918945312500]
54118226280292523 10000000000000000 + 8.004467814009  [8.002929687500, 8.005859375000]
54118226280292524 10000000000000000 + 8.251994994096  [8.250976562500, 8.253906250000]
54118226280292525 10000000000000000 + 8.511319023395  [8.509765625000, 8.512695312500]
54118226280292526 10000000000000000 + 8.627662327372  [8.625976562500, 8.628906250000]
54118226280292527 10000000000000000 + 8.874085680902  [8.873046875000, 8.875976562500]
54118226280292528 10000000000000000 + 8.960122494271  [8.958984375000, 8.961914062500]
54118226280292529 10000000000000000 + 9.133361056292  [9.131835937500, 9.134765625000]
54118226280292530 10000000000000000 + 9.273696022942  [9.272460937500, 9.275390625000]
54118226280292531 10000000000000000 + 9.410318254696  [9.409179687500, 9.412109375000]
54118226280292532 10000000000000000 + 9.691553304446  [9.690429687500, 9.693359375000]
54118226280292533 10000000000000000 + 9.826510107345  [9.825195312500, 9.828125000000]
54118226280292534 10000000000000000 + 10.040305010190  [10.039062500000, 10.041992187500]
54118226280292535 10000000000000000 + 10.374704335697  [10.373046875000, 10.375976562500]
54118226280292536 10000000000000000 + 10.445042542003  [10.443359375000, 10.446289062500]
54118226280292537 10000000000000000 + 10.607679216216  [10.606445312500, 10.609375000000]
54118226280292538 10000000000000000 + 10.743224259527  [10.742187500000, 10.745117187500]
54118226280292539 10000000000000000 + 11.052021086230  [11.050781250000, 11.053710937500]
54118226280292540 10000000000000000 + 11.188327502761  [11.186523437500, 11.189453125000]
54118226280292541 10000000000000000 + 11.274241678238  [11.272460937500, 11.275390625000]
54118226280292542 10000000000000000 + 11.445327580750  [11.444335937500, 11.447265625000]
54118226280292543 10000000000000000 + 11.657240864267  [11.656250000000, 11.659179687500]
54118226280292544 10000000000000000 + 11.752152472403  [11.750976562500, 11.753906250000]
54118226280292545 10000000000000000 + 11.948825424409  [11.947265625000, 11.950195312500]
54118226280292546 10000000000000000 + 12.242674983464  [12.241210937500, 12.244140625000]
54118226280292547 10000000000000000 + 12.469056414832  [12.467773437500, 12.470703125000]
54118226280292548 10000000000000000 + 12.605021270821  [12.603515625000, 12.606445312500]
54118226280292549 10000000000000000 + 12.819854118769  [12.818359375000, 12.821289062500]
54118226280292550 10000000000000000 + 12.977050923973  [12.975585937500, 12.978515625000]
54118226280292551 10000000000000000 + 13.170902489404  [13.169921875000, 13.172851562500]
54118226280292552 10000000000000000 + 13.361213713709  [13.359375000000, 13.362304687500]
54118226280292553 10000000000000000 + 13.503022643598  [13.501953125000, 13.504882812500]
54118226280292554 10000000000000000 + 13.638114653310  [13.636718750000, 13.639648437500]
54118226280292555 10000000000000000 + 13.869374730129  [13.868164062500, 13.871093750000]
54118226280292556 10000000000000000 + 14.016870083824  [14.015625000000, 14.018554687500]
54118226280292557 10000000000000000 + 14.177475816793  [14.175781250000, 14.178710937500]
54118226280292558 10000000000000000 + 14.287907377860  [14.286132812500, 14.289062500000]
54118226280292559 10000000000000000 + 14.567089541081  [14.565429687500, 14.568359375000]
54118226280292560 10000000000000000 + 14.711362483528  [14.709960937500, 14.712890625000]
54118226280292561 10000000000000000 + 14.929998616680  [14.928710937500, 14.931640625000]
54118226280292562 10000000000000000 + 15.094802105287  [15.093750000000, 15.096679687500]
54118226280292563 10000000000000000 + 15.219143291103  [15.217773437500, 15.220703125000]
54118226280292564 10000000000000000 + 15.453527518136  [15.452148437500, 15.455078125000]
54118226280292565 10000000000000000 + 15.533242334018  [15.532226562500, 15.535156250000]
54118226280292566 10000000000000000 + 15.690534455976  [15.689453125000, 15.692382812500]
54118226280292567 10000000000000000 + 15.837113607569  [15.835937500000, 15.838867187500]
54118226280292568 10000000000000000 + 15.996915422166  [15.995117187500, 15.998046875000]
54118226280292569 10000000000000000 + 16.283683222060  [16.282226562500, 16.285156250000]
54118226280292570 10000000000000000 + 16.433440177607  [16.431640625000, 16.434570312500]
54118226280292571 10000000000000000 + 16.709487876694  [16.708007812500, 16.710937500000]
54118226280292572 10000000000000000 + 16.796273022408  [16.794921875000, 16.797851562500]
54118226280292573 10000000000000000 + 16.875873456489  [16.874023437500, 16.876953125000]
54118226280292574 10000000000000000 + 17.145955438346  [17.144531250000, 17.147460937500]
54118226280292575 10000000000000000 + 17.360043607176  [17.358398437500, 17.361328125000]
54118226280292576 10000000000000000 + 17.494724452994  [17.493164062500, 17.496093750000]
54118226280292577 10000000000000000 + 17.782158591296  [17.780273437500, 17.783203125000]
54118226280292578 10000000000000000 + 17.918945236101  [17.916992187500, 17.919921875000]
54118226280292579 10000000000000000 + 18.139327573849  [18.137695312500, 18.140625000000]
54118226280292580 10000000000000000 + 18.400084696476  [18.398437500000, 18.401367187500]
54118226280292581 10000000000000000 + 18.545274641897  [18.543945312500, 18.546875000000]
54118226280292582 10000000000000000 + 18.758323196555  [18.756835937500, 18.759765625000]
54118226280292583 10000000000000000 + 18.929254540336  [18.927734375000, 18.930664062500]
54118226280292584 10000000000000000 + 19.143442430142  [19.141601562500, 19.144531250000]
54118226280292585 10000000000000000 + 19.255183667179  [19.253906250000, 19.256835937500]
54118226280292586 10000000000000000 + 19.439876539676  [19.438476562500, 19.441406250000]
54118226280292587 10000000000000000 + 19.457561028193  [19.456054687500, 19.458984375000]
54118226280292588 10000000000000000 + 19.761730842552  [19.760742187500, 19.763671875000]
54118226280292589 10000000000000000 + 19.899847690180  [19.898437500000, 19.901367187500]
54118226280292590 10000000000000000 + 20.129302902150  [20.127929687500, 20.130859375000]
54118226280292591 10000000000000000 + 20.290347116693  [20.289062500000, 20.291992187500]
54118226280292592 10000000000000000 + 20.453568680628  [20.452148437500, 20.455078125000]
54118226280292593 10000000000000000 + 20.726904430961  [20.725585937500, 20.728515625000]
54118226280292594 10000000000000000 + 20.834414435338  [20.833007812500, 20.835937500000]
54118226280292595 10000000000000000 + 21.107037700705  [21.105468750000, 21.108398437500]
54118226280292596 10000000000000000 + 21.220892822365  [21.219726562500, 21.222656250000]
54118226280292597 10000000000000000 + 21.449607308281  [21.448242187500, 21.451171875000]
54118226280292598 10000000000000000 + 21.608333573738  [21.606445312500, 21.609375000000]
54118226280292599 10000000000000000 + 21.678946061738  [21.677734375000, 21.680664062500]
54118226280292600 10000000000000000 + 21.987961125584  [21.986328125000, 21.989257812500]
54118226280292601 10000000000000000 + 22.040848420775  [22.039062500000, 22.041992187500]
54118226280292602 10000000000000000 + 22.234645028570  [22.233398437500, 22.236328125000]
54118226280292603 10000000000000000 + 22.387988749358  [22.386718750000, 22.389648437500]
54118226280292604 10000000000000000 + 22.510218408268  [22.508789062500, 22.511718750000]
54118226280292605 10000000000000000 + 22.743949320991  [22.742187500000, 22.745117187500]
54118226280292606 10000000000000000 + 22.954149424469  [22.953125000000, 22.956054687500]
54118226280292607 10000000000000000 + 23.082283969808  [23.081054687500, 23.083984375000]
54118226280292608 10000000000000000 + 23.250926128016  [23.249023437500, 23.251953125000]
54118226280292609 10000000000000000 + 23.454914125432  [23.453125000000, 23.456054687500]
54118226280292610 10000000000000000 + 23.610755462211  [23.609375000000, 23.612304687500]
54118226280292611 10000000000000000 + 23.796518349817  [23.794921875000, 23.797851562500]
54118226280292612 10000000000000000 + 24.203446958425  [24.202148437500, 24.205078125000]
54118226280292613 10000000000000000 + 24.293040935164  [24.291992187500, 24.294921875000]
54118226280292614 10000000000000000 + 24.411349625061  [24.410156250000, 24.413085937500]
54118226280292615 10000000000000000 + 24.674768674169  [24.672851562500, 24.675781250000]
54118226280292616 10000000000000000 + 24.765419910473  [24.763671875000, 24.766601562500]
54118226280292617 10000000000000000 + 24.872200677951  [24.871093750000, 24.874023437500]
54118226280292618 10000000000000000 + 25.059612851050  [25.058593750000, 25.061523437500]
54118226280292619 10000000000000000 + 25.337963335409  [25.336914062500, 25.339843750000]
54118226280292620 10000000000000000 + 25.499838800733  [25.498046875000, 25.500976562500]
54118226280292621 10000000000000000 + 25.700299912505  [25.699218750000, 25.702148437500]
54118226280292622 10000000000000000 + 25.863287564058  [25.862304687500, 25.865234375000]
54118226280292623 10000000000000000 + 26.001807449748  [26.000000000000, 26.002929687500]
54118226280292624 10000000000000000 + 26.180609905152  [26.178710937500, 26.181640625000]
54118226280292625 10000000000000000 + 26.349895736860  [26.348632812500, 26.351562500000]
54118226280292626 10000000000000000 + 26.544440130063  [26.542968750000, 26.545898437500]
54118226280292627 10000000000000000 + 26.600764454618  [26.599609375000, 26.602539062500]
54118226280292628 10000000000000000 + 26.754905873689  [26.753906250000, 26.756835937500]
54118226280292629 10000000000000000 + 26.924224380243  [26.922851562500, 26.925781250000]
54118226280292630 10000000000000000 + 27.268092886718  [27.266601562500, 27.269531250000]
54118226280292631 10000000000000000 + 27.411960292791  [27.410156250000, 27.413085937500]
54118226280292632 10000000000000000 + 27.718886016783  [27.717773437500, 27.720703125000]
54118226280292633 10000000000000000 + 27.848291225085  [27.846679687500, 27.849609375000]
54118226280292634 10000000000000000 + 27.991113234168  [27.989257812500, 27.992187500000]
54118226280292635 10000000000000000 + 28.118268074116  [28.117187500000, 28.120117187500]
54118226280292636 10000000000000000 + 28.399073515053  [28.397460937500, 28.400390625000]
54118226280292637 10000000000000000 + 28.526105727313  [28.524414062500, 28.527343750000]
54118226280292638 10000000000000000 + 28.779755256063  [28.778320312500, 28.781250000000]
54118226280292639 10000000000000000 + 28.952694852088  [28.951171875000, 28.954101562500]
54118226280292640 10000000000000000 + 29.070839814190  [29.069335937500, 29.072265625000]
54118226280292641 10000000000000000 + 29.271029891103  [29.269531250000, 29.272460937500]
54118226280292642 10000000000000000 + 29.495955180442  [29.494140625000, 29.497070312500]
54118226280292643 10000000000000000 + 29.681841102376  [29.680664062500, 29.683593750000]
54118226280292644 10000000000000000 + 29.876602801557  [29.875000000000, 29.877929687500]
54118226280292645 10000000000000000 + 30.093370274746  [30.091796875000, 30.094726562500]
54118226280292646 10000000000000000 + 30.268664358567  [30.267578125000, 30.270507812500]
54118226280292647 10000000000000000 + 30.318766580224  [30.317382812500, 30.320312500000]
54118226280292648 10000000000000000 + 30.563228988522  [30.561523437500, 30.564453125000]
54118226280292649 10000000000000000 + 30.734319946144  [30.732421875000, 30.735351562500]
54118226280292650 10000000000000000 + 30.901906300313  [30.900390625000, 30.903320312500]
54118226280292651 10000000000000000 + 31.067053546238  [31.065429687500, 31.068359375000]
54118226280292652 10000000000000000 + 31.210369376957  [31.208984375000, 31.211914062500]
54118226280292653 10000000000000000 + 31.498784443628  [31.497070312500, 31.500000000000]
54118226280292654 10000000000000000 + 31.547987926037  [31.546875000000, 31.549804687500]
54118226280292655 10000000000000000 + 31.692165137793  [31.690429687500, 31.693359375000]
54118226280292656 10000000000000000 + 31.971530766338  [31.969726562500, 31.972656250000]
54118226280292657 10000000000000000 + 32.145901658782  [32.144531250000, 32.147460937500]
54118226280292658 10000000000000000 + 32.303027058785  [32.301757812500, 32.304687500000]
54118226280292659 10000000000000000 + 32.473947858144  [32.472656250000, 32.475585937500]
54118226280292660 10000000000000000 + 32.698067615033  [32.696289062500, 32.699218750000]
54118226280292661 10000000000000000 + 32.795569513513  [32.793945312500, 32.796875000000]
54118226280292662 10000000000000000 + 32.987874484579  [32.986328125000, 32.989257812500]
54118226280292663 10000000000000000 + 33.114676752586  [33.113281250000, 33.116210937500]
54118226280292664 10000000000000000 + 33.441023434958  [33.439453125000, 33.442382812500]
54118226280292665 10000000000000000 + 33.527039131298  [33.525390625000, 33.528320312500]
54118226280292666 10000000000000000 + 33.579332975187  [33.578125000000, 33.581054687500]
54118226280292667 10000000000000000 + 33.838246277589  [33.836914062500, 33.839843750000]
54118226280292668 10000000000000000 + 34.058457225026  [34.056640625000, 34.059570312500]
54118226280292669 10000000000000000 + 34.226425703273  [34.224609375000, 34.227539062500]
54118226280292670 10000000000000000 + 34.354350340905  [34.352539062500, 34.355468750000]
54118226280292671 10000000000000000 + 34.685983387646  [34.684570312500, 34.687500000000]
54118226280292672 10000000000000000 + 34.763146863250  [34.761718750000, 34.764648437500]
54118226280292673 10000000000000000 + 35.015888057697  [35.014648437500, 35.017578125000]
54118226280292674 10000000000000000 + 35.120496673078  [35.119140625000, 35.122070312500]
54118226280292675 10000000000000000 + 35.372711118646  [35.371093750000, 35.374023437500]
54118226280292676 10000000000000000 + 35.515026326061  [35.513671875000, 35.516601562500]
54118226280292677 10000000000000000 + 35.611541560210  [35.610351562500, 35.613281250000]
54118226280292678 10000000000000000 + 35.791456166713  [35.790039062500, 35.792968750000]
54118226280292679 10000000000000000 + 35.880269147802  [35.878906250000, 35.881835937500]
54118226280292680 10000000000000000 + 36.304285374505  [36.302734375000, 36.305664062500]
54118226280292681 10000000000000000 + 36.455794510660  [36.454101562500, 36.457031250000]
54118226280292682 10000000000000000 + 36.624832167077  [36.623046875000, 36.625976562500]
54118226280292683 10000000000000000 + 37.006979314867  [37.005859375000, 37.008789062500]
54118226280292684 10000000000000000 + 37.074576548379  [37.073242187500, 37.076171875000]
54118226280292685 10000000000000000 + 37.338209978895  [37.336914062500, 37.339843750000]
54118226280292686 10000000000000000 + 37.376249847773  [37.375000000000, 37.377929687500]
54118226280292687 10000000000000000 + 37.464185265492  [37.462890625000, 37.465820312500]
54118226280292688 10000000000000000 + 37.763342394836  [37.761718750000, 37.764648437500]
54118226280292689 10000000000000000 + 37.895599770902  [37.894531250000, 37.897460937500]
54118226280292690 10000000000000000 + 38.165737503468  [38.164062500000, 38.166992187500]
54118226280292691 10000000000000000 + 38.302894863029  [38.301757812500, 38.304687500000]
54118226280292692 10000000000000000 + 38.475834446117  [38.474609375000, 38.477539062500]
54118226280292693 10000000000000000 + 38.584138330767  [38.583007812500, 38.585937500000]
54118226280292694 10000000000000000 + 38.669429415463  [38.667968750000, 38.670898437500]
54118226280292695 10000000000000000 + 38.904461166300  [38.903320312500, 38.906250000000]
54118226280292696 10000000000000000 + 38.990235406237  [38.989257812500, 38.992187500000]
54118226280292697 10000000000000000 + 39.301421835901  [39.299804687500, 39.302734375000]
54118226280292698 10000000000000000 + 39.406570778150  [39.405273437500, 39.408203125000]
54118226280292699 10000000000000000 + 39.658113823784  [39.656250000000, 39.659179687500]
54118226280292700 10000000000000000 + 39.859505633206  [39.858398437500, 39.861328125000]
54118226280292701 10000000000000000 + 40.027579014931  [40.026367187500, 40.029296875000]
54118226280292702 10000000000000000 + 40.098587947463  [40.096679687500, 40.099609375000]
54118226280292703 10000000000000000 + 40.507630313575  [40.505859375000, 40.508789062500]
54118226280292704 10000000000000000 + 40.652753369706  [40.651367187500, 40.654296875000]
54118226280292705 10000000000000000 + 40.794632518142  [40.792968750000, 40.795898437500]
54118226280292706 10000000000000000 + 41.019834295340  [41.018554687500, 41.021484375000]
54118226280292707 10000000000000000 + 41.091505886267  [41.089843750000, 41.092773437500]
54118226280292708 10000000000000000 + 41.321724243110  [41.320312500000, 41.323242187500]
54118226280292709 10000000000000000 + 41.392558675953  [41.390625000000, 41.393554687500]
54118226280292710 10000000000000000 + 41.687133397386  [41.685546875000, 41.688476562500]
54118226280292711 10000000000000000 + 41.773907261773  [41.772460937500, 41.775390625000]
54118226280292712 10000000000000000 + 42.069204648698  [42.067382812500, 42.070312500000]
54118226280292713 10000000000000000 + 42.171131291005  [42.169921875000, 42.172851562500]
54118226280292714 10000000000000000 + 42.451348241720  [42.450195312500, 42.453125000000]
54118226280292715 10000000000000000 + 42.565930783242  [42.564453125000, 42.567382812500]
54118226280292716 10000000000000000 + 42.627659351836  [42.625976562500, 42.628906250000]
54118226280292717 10000000000000000 + 42.815080379473  [42.813476562500, 42.816406250000]
54118226280292718 10000000000000000 + 43.035378701223  [43.034179687500, 43.037109375000]
54118226280292719 10000000000000000 + 43.230982367878  [43.229492187500, 43.232421875000]
54118226280292720 10000000000000000 + 43.383968331237  [43.382812500000, 43.385742187500]
54118226280292721 10000000000000000 + 43.488008520394  [43.486328125000, 43.489257812500]
54118226280292722 10000000000000000 + 43.714502693349  [43.712890625000, 43.715820312500]
54118226280292723 10000000000000000 + 43.865779244743  [43.864257812500, 43.867187500000]
54118226280292724 10000000000000000 + 44.151536254456  [44.150390625000, 44.153320312500]
54118226280292725 10000000000000000 + 44.239661655362  [44.238281250000, 44.241210937500]
54118226280292726 10000000000000000 + 44.554047288124  [44.552734375000, 44.555664062500]
54118226280292727 10000000000000000 + 44.688074955451  [44.686523437500, 44.689453125000]
54118226280292728 10000000000000000 + 44.920205413948  [44.918945312500, 44.921875000000]
54118226280292729 10000000000000000 + 45.022097952507  [45.020507812500, 45.023437500000]
54118226280292730 10000000000000000 + 45.232498162498  [45.231445312500, 45.234375000000]
54118226280292731 10000000000000000 + 45.248992973211  [45.247070312500, 45.250000000000]
54118226280292732 10000000000000000 + 45.530634484374  [45.529296875000, 45.532226562500]
54118226280292733 10000000000000000 + 45.704654857263  [45.703125000000, 45.706054687500]
54118226280292734 10000000000000000 + 45.863224904580  [45.861328125000, 45.864257812500]
54118226280292735 10000000000000000 + 46.083684048616  [46.082031250000, 46.084960937500]
54118226280292736 10000000000000000 + 46.426767085659  [46.425781250000, 46.428710937500]
54118226280292737 10000000000000000 + 46.509501829904  [46.507812500000, 46.510742187500]
54118226280292738 10000000000000000 + 46.744509883181  [46.743164062500, 46.746093750000]
54118226280292739 10000000000000000 + 46.880669174408  [46.878906250000, 46.881835937500]
54118226280292740 10000000000000000 + 47.029193720842  [47.027343750000, 47.030273437500]
54118226280292741 10000000000000000 + 47.255209471229  [47.253906250000, 47.256835937500]
54118226280292742 10000000000000000 + 47.514619914806  [47.512695312500, 47.515625000000]
54118226280292743 10000000000000000 + 47.616299204820  [47.615234375000, 47.618164062500]
54118226280292744 10000000000000000 + 47.825315520053  [47.824218750000, 47.827148437500]
54118226280292745 10000000000000000 + 48.021843911734  [48.020507812500, 48.023437500000]
54118226280292746 10000000000000000 + 48.289283992647  [48.288085937500, 48.291015625000]
54118226280292747 10000000000000000 + 48.335120324348  [48.333984375000, 48.336914062500]
54118226280292748 10000000000000000 + 48.487513803422  [48.486328125000, 48.489257812500]
54118226280292749 10000000000000000 + 48.678614695577  [48.676757812500, 48.679687500000]
54118226280292750 10000000000000000 + 48.785386239520  [48.784179687500, 48.787109375000]
54118226280292751 10000000000000000 + 48.951438906948  [48.950195312500, 48.953125000000]
54118226280292752 10000000000000000 + 49.190635075097  [49.189453125000, 49.192382812500]
54118226280292753 10000000000000000 + 49.371122951994  [49.370117187500, 49.373046875000]
54118226280292754 10000000000000000 + 49.554756416440  [49.553710937500, 49.556640625000]
54118226280292755 10000000000000000 + 49.669639094005  [49.667968750000, 49.670898437500]
54118226280292756 10000000000000000 + 49.854204207133  [49.852539062500, 49.855468750000]
54118226280292757 10000000000000000 + 50.163468341641  [50.162109375000, 50.165039062500]
54118226280292758 10000000000000000 + 50.236663408988  [50.235351562500, 50.238281250000]
54118226280292759 10000000000000000 + 50.528280503088  [50.526367187500, 50.529296875000]
54118226280292760 10000000000000000 + 50.610372929051  [50.609375000000, 50.612304687500]
54118226280292761 10000000000000000 + 50.744222240035  [50.743164062500, 50.746093750000]
54118226280292762 10000000000000000 + 50.911842994612  [50.910156250000, 50.913085937500]
54118226280292763 10000000000000000 + 50.979142102023  [50.977539062500, 50.980468750000]
54118226280292764 10000000000000000 + 51.200440338452  [51.199218750000, 51.202148437500]
54118226280292765 10000000000000000 + 51.446326098410  [51.445312500000, 51.448242187500]
54118226280292766 10000000000000000 + 51.660254434609  [51.659179687500, 51.662109375000]
54118226280292767 10000000000000000 + 51.708773169564  [51.707031250000, 51.709960937500]
54118226280292768 10000000000000000 + 52.000425984821  [51.999023437500, 52.001953125000]
54118226280292769 10000000000000000 + 52.179613591579  [52.177734375000, 52.180664062500]
54118226280292770 10000000000000000 + 52.502700957694  [52.500976562500, 52.503906250000]
54118226280292771 10000000000000000 + 52.661595184767  [52.660156250000, 52.663085937500]
54118226280292772 10000000000000000 + 52.822576940832  [52.821289062500, 52.824218750000]
54118226280292773 10000000000000000 + 52.920626897728  [52.918945312500, 52.921875000000]
54118226280292774 10000000000000000 + 53.104790469574  [53.103515625000, 53.106445312500]
54118226280292775 10000000000000000 + 53.261267207666  [53.259765625000, 53.262695312500]
54118226280292776 10000000000000000 + 53.538407767299  [53.537109375000, 53.540039062500]
54118226280292777 10000000000000000 + 53.725226195788  [53.723632812500, 53.726562500000]
54118226280292778 10000000000000000 + 53.842125819455  [53.840820312500, 53.843750000000]
54118226280292779 10000000000000000 + 54.006473413489  [54.004882812500, 54.007812500000]
54118226280292780 10000000000000000 + 54.119482111622  [54.118164062500, 54.121093750000]
54118226280292781 10000000000000000 + 54.349559627606  [54.347656250000, 54.350585937500]
54118226280292782 10000000000000000 + 54.422959536921  [54.421875000000, 54.424804687500]
54118226280292783 10000000000000000 + 54.774152767443  [54.772460937500, 54.775390625000]
54118226280292784 10000000000000000 + 54.881765024371  [54.879882812500, 54.882812500000]
54118226280292785 10000000000000000 + 55.134947272634  [55.133789062500, 55.136718750000]
54118226280292786 10000000000000000 + 55.403378000894  [55.402343750000, 55.405273437500]
54118226280292787 10000000000000000 + 55.598415391300  [55.596679687500, 55.599609375000]
54118226280292788 10000000000000000 + 55.635684930327  [55.633789062500, 55.636718750000]
54118226280292789 10000000000000000 + 55.719530350256  [55.717773437500, 55.720703125000]
54118226280292790 10000000000000000 + 55.954506237872  [55.953125000000, 55.956054687500]
54118226280292791 10000000000000000 + 56.110126608273  [56.108398437500, 56.111328125000]
54118226280292792 10000000000000000 + 56.477647791378  [56.476562500000, 56.479492187500]
54118226280292793 10000000000000000 + 56.557425559629  [56.555664062500, 56.558593750000]
54118226280292794 10000000000000000 + 56.770433716226  [56.768554687500, 56.771484375000]
54118226280292795 10000000000000000 + 56.957122878648  [56.956054687500, 56.958984375000]
54118226280292796 10000000000000000 + 57.105615407976  [57.104492187500, 57.107421875000]
54118226280292797 10000000000000000 + 57.280171851499  [57.278320312500, 57.281250000000]
54118226280292798 10000000000000000 + 57.432755152851  [57.431640625000, 57.434570312500]
54118226280292799 10000000000000000 + 57.681961830491  [57.680664062500, 57.683593750000]
54118226280292800 10000000000000000 + 57.852003055773  [57.850585937500, 57.853515625000]
54118226280292801 10000000000000000 + 58.079413467210  [58.078125000000, 58.081054687500]
54118226280292802 10000000000000000 + 58.143031299243  [58.141601562500, 58.144531250000]
54118226280292803 10000000000000000 + 58.279696025715  [58.278320312500, 58.281250000000]
54118226280292804 10000000000000000 + 58.412705144265  [58.411132812500, 58.414062500000]
54118226280292805 10000000000000000 + 58.663176954756  [58.662109375000, 58.665039062500]
54118226280292806 10000000000000000 + 58.930779257396  [58.929687500000, 58.932617187500]
54118226280292807 10000000000000000 + 59.015295108253  [59.013671875000, 59.016601562500]
54118226280292808 10000000000000000 + 59.197172972511  [59.195312500000, 59.198242187500]
54118226280292809 10000000000000000 + 59.492674642786  [59.491210937500, 59.494140625000]
54118226280292810 10000000000000000 + 59.700789441158  [59.699218750000, 59.702148437500]
54118226280292811 10000000000000000 + 59.838918046715  [59.837890625000, 59.840820312500]
54118226280292812 10000000000000000 + 59.948199561490  [59.946289062500, 59.949218750000]
54118226280292813 10000000000000000 + 60.106405505036  [60.104492187500, 60.107421875000]
54118226280292814 10000000000000000 + 60.218731226676  [60.216796875000, 60.219726562500]
54118226280292815 10000000000000000 + 60.522915097181  [60.521484375000, 60.524414062500]
54118226280292816 10000000000000000 + 60.777337403833  [60.775390625000, 60.778320312500]
54118226280292817 10000000000000000 + 60.859159740882  [60.857421875000, 60.860351562500]
54118226280292818 10000000000000000 + 61.046539895896  [61.044921875000, 61.047851562500]
54118226280292819 10000000000000000 + 61.171664922066  [61.169921875000, 61.172851562500]
54118226280292820 10000000000000000 + 61.310620579425  [61.309570312500, 61.312500000000]
54118226280292821 10000000000000000 + 61.531329244966  [61.530273437500, 61.533203125000]
54118226280292822 10000000000000000 + 61.621119053127  [61.620117187500, 61.623046875000]
54118226280292823 10000000000000000 + 61.725032973806  [61.723632812500, 61.726562500000]
54118226280292824 10000000000000000 + 62.000726538386  [61.999023437500, 62.001953125000]
54118226280292825 10000000000000000 + 62.208351202589  [62.207031250000, 62.209960937500]
54118226280292826 10000000000000000 + 62.328296993149  [62.327148437500, 62.330078125000]
54118226280292827 10000000000000000 + 62.557551665818  [62.555664062500, 62.558593750000]
54118226280292828 10000000000000000 + 62.836383689512  [62.834960937500, 62.837890625000]
54118226280292829 10000000000000000 + 62.959624849834  [62.958007812500, 62.960937500000]
54118226280292830 10000000000000000 + 63.021389367524  [63.019531250000, 63.022460937500]
54118226280292831 10000000000000000 + 63.201991188977  [63.200195312500, 63.203125000000]
54118226280292832 10000000000000000 + 63.432043258160  [63.430664062500, 63.433593750000]
54118226280292833 10000000000000000 + 63.909243928272  [63.908203125000, 63.911132812500]
54118226280292834 10000000000000000 + 64.035961452857  [64.034179687500, 64.037109375000]
54118226280292835 10000000000000000 + 64.228488836627  [64.226562500000, 64.229492187500]
54118226280292836 10000000000000000 + 64.352352693868  [64.350585937500, 64.353515625000]
54118226280292837 10000000000000000 + 64.513602877444  [64.511718750000, 64.514648437500]
54118226280292838 10000000000000000 + 64.659225275570  [64.658203125000, 64.661132812500]
54118226280292839 10000000000000000 + 64.862985633799  [64.861328125000, 64.864257812500]
54118226280292840 10000000000000000 + 64.987964864752  [64.986328125000, 64.989257812500]
54118226280292841 10000000000000000 + 65.141292655310  [65.139648437500, 65.142578125000]
54118226280292842 10000000000000000 + 65.337379947818  [65.335937500000, 65.338867187500]
54118226280292843 10000000000000000 + 65.628976333234  [65.627929687500, 65.630859375000]
54118226280292844 10000000000000000 + 65.777673296831  [65.776367187500, 65.779296875000]
54118226280292845 10000000000000000 + 65.887665303055  [65.885742187500, 65.888671875000]
54118226280292846 10000000000000000 + 66.075698969786  [66.074218750000, 66.077148437500]
54118226280292847 10000000000000000 + 66.260836890919  [66.259765625000, 66.262695312500]
54118226280292848 10000000000000000 + 66.563088730820  [66.561523437500, 66.564453125000]
54118226280292849 10000000000000000 + 66.614497383127  [66.613281250000, 66.616210937500]
54118226280292850 10000000000000000 + 66.704521944235  [66.703125000000, 66.706054687500]
54118226280292851 10000000000000000 + 66.981283711946  [66.979492187500, 66.982421875000]
54118226280292852 10000000000000000 + 67.096012707436  [67.094726562500, 67.097656250000]
54118226280292853 10000000000000000 + 67.206481684701  [67.205078125000, 67.208007812500]
54118226280292854 10000000000000000 + 67.494247099314  [67.493164062500, 67.496093750000]
54118226280292855 10000000000000000 + 67.649818797426  [67.648437500000, 67.651367187500]
54118226280292856 10000000000000000 + 67.852613634638  [67.851562500000, 67.854492187500]
54118226280292857 10000000000000000 + 68.000762376746  [67.999023437500, 68.001953125000]
54118226280292858 10000000000000000 + 68.183688278586  [68.182617187500, 68.185546875000]
54118226280292859 10000000000000000 + 68.374439550958  [68.373046875000, 68.375976562500]
54118226280292860 10000000000000000 + 68.534193034907  [68.533203125000, 68.536132812500]
54118226280292861 10000000000000000 + 68.703568633995  [68.702148437500, 68.705078125000]
54118226280292862 10000000000000000 + 68.908067580310  [68.906250000000, 68.909179687500]
54118226280292863 10000000000000000 + 69.199956036124  [69.198242187500, 69.201171875000]
54118226280292864 10000000000000000 + 69.255861934391  [69.254882812500, 69.257812500000]
54118226280292865 10000000000000000 + 69.420196683553  [69.418945312500, 69.421875000000]
54118226280292866 10000000000000000 + 69.523997931339  [69.522460937500, 69.525390625000]
54118226280292867 10000000000000000 + 69.822572723619  [69.821289062500, 69.824218750000]
54118226280292868 10000000000000000 + 69.988923578115  [69.987304687500, 69.990234375000]
54118226280292869 10000000000000000 + 70.240901877039  [70.239257812500, 70.242187500000]
54118226280292870 10000000000000000 + 70.384159689139  [70.382812500000, 70.385742187500]
54118226280292871 10000000000000000 + 70.541272737600  [70.540039062500, 70.542968750000]
54118226280292872 10000000000000000 + 70.712809150303  [70.710937500000, 70.713867187500]
54118226280292873 10000000000000000 + 70.887216924821  [70.885742187500, 70.888671875000]
54118226280292874 10000000000000000 + 71.040162194098  [71.039062500000, 71.041992187500]
54118226280292875 10000000000000000 + 71.133207316440  [71.131835937500, 71.134765625000]
54118226280292876 10000000000000000 + 71.329989166823  [71.328125000000, 71.331054687500]
54118226280292877 10000000000000000 + 71.556708338933  [71.555664062500, 71.558593750000]
54118226280292878 10000000000000000 + 71.770931042895  [71.769531250000, 71.772460937500]
54118226280292879 10000000000000000 + 72.027005646912  [72.025390625000, 72.028320312500]
54118226280292880 10000000000000000 + 72.130179237242  [72.128906250000, 72.131835937500]
54118226280292881 10000000000000000 + 72.333189262275  [72.332031250000, 72.334960937500]
54118226280292882 10000000000000000 + 72.521084893811  [72.519531250000, 72.522460937500]
54118226280292883 10000000000000000 + 72.682345197730  [72.680664062500, 72.683593750000]
54118226280292884 10000000000000000 + 72.880355836329  [72.878906250000, 72.881835937500]
54118226280292885 10000000000000000 + 73.109711988990  [73.108398437500, 73.111328125000]
54118226280292886 10000000000000000 + 73.224460864683  [73.222656250000, 73.225585937500]
54118226280292887 10000000000000000 + 73.381597934803  [73.379882812500, 73.382812500000]
54118226280292888 10000000000000000 + 73.597695373399  [73.596679687500, 73.599609375000]
54118226280292889 10000000000000000 + 73.706513696109  [73.705078125000, 73.708007812500]
54118226280292890 10000000000000000 + 73.910341073206  [73.909179687500, 73.912109375000]
54118226280292891 10000000000000000 + 74.153504567789  [74.152343750000, 74.155273437500]
54118226280292892 10000000000000000 + 74.395465942315  [74.393554687500, 74.396484375000]
54118226280292893 10000000000000000 + 74.539473178659  [74.538085937500, 74.541015625000]
54118226280292894 10000000000000000 + 74.611007671339  [74.609375000000, 74.612304687500]
54118226280292895 10000000000000000 + 74.836424959689  [74.834960937500, 74.837890625000]
54118226280292896 10000000000000000 + 75.071505514376  [75.070312500000, 75.073242187500]
54118226280292897 10000000000000000 + 75.192669556280  [75.191406250000, 75.194335937500]
54118226280292898 10000000000000000 + 75.355587785613  [75.354492187500, 75.357421875000]
54118226280292899 10000000000000000 + 75.608238454037  [75.606445312500, 75.609375000000]
54118226280292900 10000000000000000 + 75.786136117842  [75.785156250000, 75.788085937500]
54118226280292901 10000000000000000 + 76.085979360397  [76.084960937500, 76.087890625000]
54118226280292902 10000000000000000 + 76.181314591562  [76.179687500000, 76.182617187500]
54118226280292903 10000000000000000 + 76.403834251359  [76.402343750000, 76.405273437500]
54118226280292904 10000000000000000 + 76.544944745342  [76.543945312500, 76.546875000000]
54118226280292905 10000000000000000 + 76.753302046320  [76.751953125000, 76.754882812500]
54118226280292906 10000000000000000 + 76.967757429004  [76.965820312500, 76.968750000000]
54118226280292907 10000000000000000 + 77.012542708547  [77.010742187500, 77.013671875000]
54118226280292908 10000000000000000 + 77.229595116059  [77.228515625000, 77.231445312500]
54118226280292909 10000000000000000 + 77.272831565213  [77.271484375000, 77.274414062500]
54118226280292910 10000000000000000 + 77.517148476773  [77.515625000000, 77.518554687500]
54118226280292911 10000000000000000 + 77.748878660562  [77.747070312500, 77.750000000000]
54118226280292912 10000000000000000 + 77.871437456574  [77.870117187500, 77.873046875000]
54118226280292913 10000000000000000 + 77.954106966052  [77.953125000000, 77.956054687500]
54118226280292914 10000000000000000 + 78.078083373298  [78.076171875000, 78.079101562500]
54118226280292915 10000000000000000 + 78.215634841875  [78.213867187500, 78.216796875000]
54118226280292916 10000000000000000 + 78.598226263882  [78.596679687500, 78.599609375000]
54118226280292917 10000000000000000 + 78.884682411240  [78.882812500000, 78.885742187500]
54118226280292918 10000000000000000 + 78.973686261755  [78.972656250000, 78.975585937500]
54118226280292919 10000000000000000 + 79.043426780908  [79.041992187500, 79.044921875000]
54118226280292920 10000000000000000 + 79.369635464109  [79.368164062500, 79.371093750000]
54118226280292921 10000000000000000 + 79.522681519269  [79.521484375000, 79.524414062500]
54118226280292922 10000000000000000 + 79.650822008871  [79.649414062500, 79.652343750000]
54118226280292923 10000000000000000 + 79.901715038766  [79.900390625000, 79.903320312500]
54118226280292924 10000000000000000 + 79.995160410206  [79.994140625000, 79.997070312500]
54118226280292925 10000000000000000 + 80.154493456557  [80.153320312500, 80.156250000000]
54118226280292926 10000000000000000 + 80.243721023610  [80.242187500000, 80.245117187500]
54118226280292927 10000000000000000 + 80.469956908606  [80.468750000000, 80.471679687500]
54118226280292928 10000000000000000 + 80.709126487946  [80.708007812500, 80.710937500000]
54118226280292929 10000000000000000 + 80.967502587648  [80.965820312500, 80.968750000000]
54118226280292930 10000000000000000 + 81.138331880651  [81.136718750000, 81.139648437500]
54118226280292931 10000000000000000 + 81.324367268112  [81.323242187500, 81.326171875000]
54118226280292932 10000000000000000 + 81.451766129923  [81.450195312500, 81.453125000000]
54118226280292933 10000000000000000 + 81.633654054342  [81.631835937500, 81.634765625000]
54118226280292934 10000000000000000 + 81.878261250751  [81.876953125000, 81.879882812500]
54118226280292935 10000000000000000 + 82.060936686340  [82.059570312500, 82.062500000000]
54118226280292936 10000000000000000 + 82.299337391892  [82.297851562500, 82.300781250000]
54118226280292937 10000000000000000 + 82.357276289449  [82.355468750000, 82.358398437500]
54118226280292938 10000000000000000 + 82.662456539804  [82.661132812500, 82.664062500000]
54118226280292939 10000000000000000 + 82.758927891057  [82.757812500000, 82.760742187500]
54118226280292940 10000000000000000 + 82.989573269984  [82.988281250000, 82.991210937500]
54118226280292941 10000000000000000 + 83.222646050019  [83.220703125000, 83.223632812500]
54118226280292942 10000000000000000 + 83.331736173981  [83.330078125000, 83.333007812500]
54118226280292943 10000000000000000 + 83.438905943355  [83.437500000000, 83.440429687500]
54118226280292944 10000000000000000 + 83.642788101668  [83.641601562500, 83.644531250000]
54118226280292945 10000000000000000 + 83.973444910885  [83.971679687500, 83.974609375000]
54118226280292946 10000000000000000 + 84.128065875942  [84.126953125000, 84.129882812500]
54118226280292947 10000000000000000 + 84.247038162635  [84.245117187500, 84.248046875000]
54118226280292948 10000000000000000 + 84.348859231339  [84.347656250000, 84.350585937500]
54118226280292949 10000000000000000 + 84.566607396744  [84.565429687500, 84.568359375000]
54118226280292950 10000000000000000 + 84.727985482333  [84.726562500000, 84.729492187500]
54118226280292951 10000000000000000 + 84.805041648718  [84.803710937500, 84.806640625000]
54118226280292952 10000000000000000 + 84.946616326984  [84.945312500000, 84.948242187500]
54118226280292953 10000000000000000 + 85.322096810481  [85.320312500000, 85.323242187500]
54118226280292954 10000000000000000 + 85.456568221493  [85.455078125000, 85.458007812500]
54118226280292955 10000000000000000 + 85.580706170847  [85.579101562500, 85.582031250000]
54118226280292956 10000000000000000 + 85.720960489609  [85.719726562500, 85.722656250000]
54118226280292957 10000000000000000 + 85.930921756091  [85.929687500000, 85.932617187500]
54118226280292958 10000000000000000 + 86.066848005847  [86.065429687500, 86.068359375000]
54118226280292959 10000000000000000 + 86.284487625207  [86.283203125000, 86.286132812500]
54118226280292960 10000000000000000 + 86.598105067222  [86.596679687500, 86.599609375000]
54118226280292961 10000000000000000 + 86.835043190621  [86.833984375000, 86.836914062500]
54118226280292962 10000000000000000 + 86.901745780514  [86.900390625000, 86.903320312500]
54118226280292963 10000000000000000 + 87.007213180424  [87.005859375000, 87.008789062500]
54118226280292964 10000000000000000 + 87.230592863521  [87.229492187500, 87.232421875000]
54118226280292965 10000000000000000 + 87.371521268640  [87.370117187500, 87.373046875000]
54118226280292966 10000000000000000 + 87.726587096160  [87.725585937500, 87.728515625000]
54118226280292967 10000000000000000 + 87.868144138682  [87.866210937500, 87.869140625000]
54118226280292968 10000000000000000 + 87.937361612859  [87.935546875000, 87.938476562500]
54118226280292969 10000000000000000 + 88.068819596512  [88.067382812500, 88.070312500000]
54118226280292970 10000000000000000 + 88.199628713110  [88.198242187500, 88.201171875000]
54118226280292971 10000000000000000 + 88.378977595325  [88.377929687500, 88.380859375000]
54118226280292972 10000000000000000 + 88.742899905618  [88.741210937500, 88.744140625000]
54118226280292973 10000000000000000 + 88.834570795713  [88.833007812500, 88.835937500000]
54118226280292974 10000000000000000 + 89.056340182759  [89.054687500000, 89.057617187500]
54118226280292975 10000000000000000 + 89.230709189867  [89.229492187500, 89.232421875000]
54118226280292976 10000000000000000 + 89.380996495839  [89.379882812500, 89.382812500000]
54118226280292977 10000000000000000 + 89.528430649206  [89.527343750000, 89.530273437500]
54118226280292978 10000000000000000 + 89.642148644520  [89.640625000000, 89.643554687500]
54118226280292979 10000000000000000 + 89.816711646553  [89.815429687500, 89.818359375000]
54118226280292980 10000000000000000 + 90.014092158767  [90.012695312500, 90.015625000000]
54118226280292981 10000000000000000 + 90.235600718374  [90.234375000000, 90.237304687500]
54118226280292982 10000000000000000 + 90.321771157546  [90.320312500000, 90.323242187500]
54118226280292983 10000000000000000 + 90.576634470253  [90.575195312500, 90.578125000000]
54118226280292984 10000000000000000 + 90.719083262599  [90.717773437500, 90.720703125000]
54118226280292985 10000000000000000 + 91.049381233287  [91.047851562500, 91.050781250000]
54118226280292986 10000000000000000 + 91.159101316722  [91.157226562500, 91.160156250000]
54118226280292987 10000000000000000 + 91.243752229793  [91.242187500000, 91.245117187500]
54118226280292988 10000000000000000 + 91.491280246081  [91.490234375000, 91.493164062500]
54118226280292989 10000000000000000 + 91.767562294656  [91.765625000000, 91.768554687500]
54118226280292990 10000000000000000 + 92.070122054950  [92.068359375000, 92.071289062500]
54118226280292991 10000000000000000 + 92.223473216389  [92.221679687500, 92.224609375000]
54118226280292992 10000000000000000 + 92.396132685434  [92.394531250000, 92.397460937500]
54118226280292993 10000000000000000 + 92.593724653668  [92.591796875000, 92.594726562500]
54118226280292994 10000000000000000 + 92.662814636589  [92.661132812500, 92.664062500000]
54118226280292995 10000000000000000 + 92.851605140589  [92.850585937500, 92.853515625000]
54118226280292996 10000000000000000 + 92.962941856362  [92.961914062500, 92.964843750000]
54118226280292997 10000000000000000 + 93.191243222134  [93.189453125000, 93.192382812500]
54118226280292998 10000000000000000 + 93.343306109504  [93.341796875000, 93.344726562500]
54118226280292999 10000000000000000 + 93.516852343437  [93.515625000000, 93.518554687500]
54118226280293000 10000000000000000 + 93.781067868634  [93.779296875000, 93.782226562500]
54118226280293001 10000000000000000 + 93.930292751188  [93.928710937500, 93.931640625000]
54118226280293002 10000000000000000 + 93.990900828983  [93.989257812500, 93.992187500000]
54118226280293003 10000000000000000 + 94.238560189348  [94.237304687500, 94.240234375000]
54118226280293004 10000000000000000 + 94.458868794192  [94.457031250000, 94.459960937500]
54118226280293005 10000000000000000 + 94.639157765931  [94.637695312500, 94.640625000000]
54118226280293006 10000000000000000 + 94.705600161729  [94.704101562500, 94.707031250000]
54118226280293007 10000000000000000 + 94.998948473432  [94.997070312500, 95.000000000000]
54118226280293008 10000000000000000 + 95.200613139478  [95.199218750000, 95.202148437500]
54118226280293009 10000000000000000 + 95.311374266288  [95.309570312500, 95.312500000000]
54118226280293010 10000000000000000 + 95.525639590312  [95.524414062500, 95.527343750000]
54118226280293011 10000000000000000 + 95.697941909789  [95.696289062500, 95.699218750000]
54118226280293012 10000000000000000 + 95.839635787115  [95.837890625000, 95.840820312500]
54118226280293013 10000000000000000 + 95.975906399635  [95.974609375000, 95.977539062500]
54118226280293014 10000000000000000 + 96.181047060799  [96.179687500000, 96.182617187500]
54118226280293015 10000000000000000 + 96.394710821813  [96.393554687500, 96.396484375000]
54118226280293016 10000000000000000 + 96.494562403152  [96.493164062500, 96.496093750000]
54118226280293017 10000000000000000 + 96.686259634291  [96.684570312500, 96.687500000000]
54118226280293018 10000000000000000 + 96.922358579977  [96.920898437500, 96.923828125000]
54118226280293019 10000000000000000 + 97.035685309298  [97.034179687500, 97.037109375000]
54118226280293020 10000000000000000 + 97.251589480082  [97.250000000000, 97.252929687500]
54118226280293021 10000000000000000 + 97.332269274499  [97.331054687500, 97.333984375000]
54118226280293022 10000000000000000 + 97.460496317919  [97.458984375000, 97.461914062500]
54118226280293023 10000000000000000 + 97.794118371738  [97.792968750000, 97.795898437500]
54118226280293024 10000000000000000 + 97.953780830305  [97.952148437500, 97.955078125000]
54118226280293025 10000000000000000 + 98.109399902169  [98.108398437500, 98.111328125000]
54118226280293026 10000000000000000 + 98.220261053741  [98.218750000000, 98.221679687500]
54118226280293027 10000000000000000 + 98.571372105017  [98.570312500000, 98.573242187500]
54118226280293028 10000000000000000 + 98.756479207468  [98.754882812500, 98.757812500000]
54118226280293029 10000000000000000 + 98.997825677762  [98.996093750000, 98.999023437500]
54118226280293030 10000000000000000 + 99.129862651662  [99.127929687500, 99.130859375000]
54118226280293031 10000000000000000 + 99.319486689215  [99.318359375000, 99.321289062500]
54118226280293032 10000000000000000 + 99.388228327293  [99.386718750000, 99.389648437500]
54118226280293033 10000000000000000 + 99.589269021719  [99.587890625000, 99.590820312500]
54118226280293034 10000000000000000 + 99.914567823684  [99.913085937500, 99.916015625000]
54118226280293035 10000000000000000 + 99.971477392686  [99.969726562500, 99.972656250000]
54118226280293036 10000000000000000 + 100.099875668885  [100.098632812500, 100.101562500000]
54118226280293037 10000000000000000 + 100.402885779376  [100.401367187500, 100.404296875000]
54118226280293038 10000000000000000 + 100.542496923563  [100.541015625000, 100.543945312500]
54118226280293039 10000000000000000 + 100.718009354397  [100.716796875000, 100.719726562500]
54118226280293040 10000000000000000 + 100.930818824051  [100.929687500000, 100.932617187500]
54118226280293041 10000000000000000 + 101.099977744943  [101.098632812500, 101.101562500000]
54118226280293042 10000000000000000 + 101.217319065592  [101.215820312500, 101.218750000000]
54118226280293043 10000000000000000 + 101.322844577572  [101.321289062500, 101.324218750000]
54118226280293044 10000000000000000 + 101.624579611741  [101.623046875000, 101.625976562500]
54118226280293045 10000000000000000 + 101.808837354583  [101.807617187500, 101.810546875000]
54118226280293046 10000000000000000 + 101.947145248649  [101.945312500000, 101.948242187500]
54118226280293047 10000000000000000 + 102.020795446470  [102.019531250000, 102.022460937500]
54118226280293048 10000000000000000 + 102.408304184376  [102.407226562500, 102.410156250000]
54118226280293049 10000000000000000 + 102.509429551420  [102.507812500000, 102.510742187500]
54118226280293050 10000000000000000 + 102.723917912284  [102.722656250000, 102.725585937500]
54118226280293051 10000000000000000 + 102.921399523992  [102.919921875000, 102.922851562500]
54118226280293052 10000000000000000 + 103.029922218744  [103.028320312500, 103.031250000000]
54118226280293053 10000000000000000 + 103.241343044115  [103.240234375000, 103.243164062500]
54118226280293054 10000000000000000 + 103.348068490044  [103.346679687500, 103.349609375000]
54118226280293055 10000000000000000 + 103.452836892651  [103.451171875000, 103.454101562500]
54118226280293056 10000000000000000 + 103.810203346334  [103.808593750000, 103.811523437500]
54118226280293057 10000000000000000 + 104.003348762028  [104.001953125000, 104.004882812500]
54118226280293058 10000000000000000 + 104.139218102312  [104.137695312500, 104.140625000000]
54118226280293059 10000000000000000 + 104.333705478415  [104.332031250000, 104.334960937500]
54118226280293060 10000000000000000 + 104.595016343850  [104.593750000000, 104.596679687500]
54118226280293061 10000000000000000 + 104.635860415030  [104.634765625000, 104.637695312500]
54118226280293062 10000000000000000 + 104.833737300355  [104.832031250000, 104.834960937500]
54118226280293063 10000000000000000 + 104.923901145774  [104.922851562500, 104.925781250000]
54118226280293064 10000000000000000 + 105.179220515627  [105.177734375000, 105.180664062500]
54118226280293065 10000000000000000 + 105.382887616803  [105.381835937500, 105.384765625000]
54118226280293066 10000000000000000 + 105.536056117849  [105.534179687500, 105.537109375000]
54118226280293067 10000000000000000 + 105.729163690672  [105.727539062500, 105.730468750000]
54118226280293068 10000000000000000 + 105.892528406507  [105.890625000000, 105.893554687500]
54118226280293069 10000000000000000 + 106.070978118383  [106.069335937500, 106.072265625000]
54118226280293070 10000000000000000 + 106.223743392008  [106.222656250000, 106.225585937500]
54118226280293071 10000000000000000 + 106.446744213160  [106.445312500000, 106.448242187500]
54118226280293072 10000000000000000 + 106.630579401745  [106.628906250000, 106.631835937500]
54118226280293073 10000000000000000 + 106.710598256018  [106.708984375000, 106.711914062500]
54118226280293074 10000000000000000 + 106.961327140828  [106.959960937500, 106.962890625000]
54118226280293075 10000000000000000 + 107.072653750505  [107.071289062500, 107.074218750000]
54118226280293076 10000000000000000 + 107.180756487334  [107.179687500000, 107.182617187500]
54118226280293077 10000000000000000 + 107.427746839880  [107.426757812500, 107.429687500000]
54118226280293078 10000000000000000 + 107.618465508185  [107.617187500000, 107.620117187500]
54118226280293079 10000000000000000 + 107.834260057739  [107.833007812500, 107.835937500000]
54118226280293080 10000000000000000 + 107.992260069283  [107.991210937500, 107.994140625000]
54118226280293081 10000000000000000 + 108.253749365780  [108.251953125000, 108.254882812500]
54118226280293082 10000000000000000 + 108.392693099963  [108.391601562500, 108.394531250000]
54118226280293083 10000000000000000 + 108.623398369985  [108.622070312500, 108.625000000000]
54118226280293084 10000000000000000 + 108.790618698901  [108.789062500000, 108.791992187500]
54118226280293085 10000000000000000 + 108.815836620459  [108.814453125000, 108.817382812500]
54118226280293086 10000000000000000 + 109.011480547616  [109.009765625000, 109.012695312500]
54118226280293087 10000000000000000 + 109.280949744924  [109.279296875000, 109.282226562500]
54118226280293088 10000000000000000 + 109.529714867595  [109.528320312500, 109.531250000000]
54118226280293089 10000000000000000 + 109.722206753536  [109.720703125000, 109.723632812500]
54118226280293090 10000000000000000 + 109.900269627273  [109.898437500000, 109.901367187500]
54118226280293091 10000000000000000 + 109.985593509542  [109.984375000000, 109.987304687500]
54118226280293092 10000000000000000 + 110.290632487136  [110.289062500000, 110.291992187500]
54118226280293093 10000000000000000 + 110.446986683496  [110.445312500000, 110.448242187500]
54118226280293094 10000000000000000 + 110.636414428431  [110.634765625000, 110.637695312500]
54118226280293095 10000000000000000 + 110.940835143358  [110.939453125000, 110.942382812500]
54118226280293096 10000000000000000 + 111.078189161436  [111.077148437500, 111.080078125000]
54118226280293097 10000000000000000 + 111.139607030785  [111.137695312500, 111.140625000000]
54118226280293098 10000000000000000 + 111.418134313959  [111.416992187500, 111.419921875000]
54118226280293099 10000000000000000 + 111.574164185054  [111.572265625000, 111.575195312500]
54118226280293100 10000000000000000 + 111.614325197256  [111.613281250000, 111.616210937500]
54118226280293101 10000000000000000 + 111.844898665773  [111.843750000000, 111.846679687500]
54118226280293102 10000000000000000 + 112.012495527718  [112.010742187500, 112.013671875000]
54118226280293103 10000000000000000 + 112.221391142525  [112.219726562500, 112.222656250000]
54118226280293104 10000000000000000 + 112.385692792344  [112.383789062500, 112.386718750000]
54118226280293105 10000000000000000 + 112.548150399303  [112.546875000000, 112.549804687500]
54118226280293106 10000000000000000 + 112.640069926347  [112.638671875000, 112.641601562500]
54118226280293107 10000000000000000 + 112.931587746998  [112.929687500000, 112.932617187500]
54118226280293108 10000000000000000 + 113.146831535124  [113.145507812500, 113.148437500000]
54118226280293109 10000000000000000 + 113.289117172870  [113.288085937500, 113.291015625000]
54118226280293110 10000000000000000 + 113.368420958757  [113.367187500000, 113.370117187500]
54118226280293111 10000000000000000 + 113.538871565309  [113.537109375000, 113.540039062500]
54118226280293112 10000000000000000 + 113.629523597396  [113.627929687500, 113.630859375000]
54118226280293113 10000000000000000 + 113.853459381858  [113.851562500000, 113.854492187500]
54118226280293114 10000000000000000 + 114.116466522427  [114.115234375000, 114.118164062500]
54118226280293115 10000000000000000 + 114.272935111406  [114.271484375000, 114.274414062500]
54118226280293116 10000000000000000 + 114.507118626128  [114.505859375000, 114.508789062500]
54118226280293117 10000000000000000 + 114.680381423662  [114.678710937500, 114.681640625000]
54118226280293118 10000000000000000 + 114.826682256781  [114.825195312500, 114.828125000000]
54118226280293119 10000000000000000 + 115.202689835819  [115.201171875000, 115.204101562500]
54118226280293120 10000000000000000 + 115.272990192823  [115.271484375000, 115.274414062500]
54118226280293121 10000000000000000 + 115.441069146951  [115.439453125000, 115.442382812500]
54118226280293122 10000000000000000 + 115.551555227471  [115.549804687500, 115.552734375000]
54118226280293123 10000000000000000 + 115.771911633672  [115.770507812500, 115.773437500000]
54118226280293124 10000000000000000 + 116.022220835658  [116.020507812500, 116.023437500000]
54118226280293125 10000000000000000 + 116.084216374886  [116.083007812500, 116.085937500000]
54118226280293126 10000000000000000 + 116.325365067903  [116.324218750000, 116.327148437500]
54118226280293127 10000000000000000 + 116.524599584702  [116.523437500000, 116.526367187500]
54118226280293128 10000000000000000 + 116.600440210338  [116.598632812500, 116.601562500000]
54118226280293129 10000000000000000 + 116.808515378111  [116.806640625000, 116.809570312500]
54118226280293130 10000000000000000 + 116.940692431187  [116.939453125000, 116.942382812500]
54118226280293131 10000000000000000 + 117.087089175190  [117.085937500000, 117.088867187500]
54118226280293132 10000000000000000 + 117.259202102110  [117.257812500000, 117.260742187500]
54118226280293133 10000000000000000 + 117.491378047226  [117.490234375000, 117.493164062500]
54118226280293134 10000000000000000 + 117.753484674714  [117.751953125000, 117.754882812500]
54118226280293135 10000000000000000 + 117.922835780501  [117.920898437500, 117.923828125000]
54118226280293136 10000000000000000 + 118.093077048474  [118.091796875000, 118.094726562500]
54118226280293137 10000000000000000 + 118.371646574191  [118.370117187500, 118.373046875000]
54118226280293138 10000000000000000 + 118.492647278594  [118.491210937500, 118.494140625000]
54118226280293139 10000000000000000 + 118.692197165865  [118.690429687500, 118.693359375000]
54118226280293140 10000000000000000 + 118.852048647052  [118.850585937500, 118.853515625000]
54118226280293141 10000000000000000 + 119.154473574835  [119.153320312500, 119.156250000000]
54118226280293142 10000000000000000 + 119.247342118270  [119.246093750000, 119.249023437500]
54118226280293143 10000000000000000 + 119.367112931144  [119.365234375000, 119.368164062500]
54118226280293144 10000000000000000 + 119.579175203560  [119.578125000000, 119.581054687500]
54118226280293145 10000000000000000 + 119.778648377344  [119.777343750000, 119.780273437500]
54118226280293146 10000000000000000 + 119.810835665685  [119.809570312500, 119.812500000000]
54118226280293147 10000000000000000 + 119.971663150795  [119.969726562500, 119.972656250000]
54118226280293148 10000000000000000 + 120.239628258549  [120.238281250000, 120.241210937500]
54118226280293149 10000000000000000 + 120.339845090122  [120.338867187500, 120.341796875000]
54118226280293150 10000000000000000 + 120.551284499380  [120.549804687500, 120.552734375000]
54118226280293151 10000000000000000 + 120.940044396215  [120.938476562500, 120.941406250000]
54118226280293152 10000000000000000 + 121.068219392800  [121.066406250000, 121.069335937500]
54118226280293153 10000000000000000 + 121.315043971449  [121.313476562500, 121.316406250000]
54118226280293154 10000000000000000 + 121.471422429593  [121.469726562500, 121.472656250000]
54118226280293155 10000000000000000 + 121.576567056064  [121.575195312500, 121.578125000000]
54118226280293156 10000000000000000 + 121.736582355451  [121.735351562500, 121.738281250000]
54118226280293157 10000000000000000 + 121.811253274136  [121.809570312500, 121.812500000000]
54118226280293158 10000000000000000 + 122.054765878155  [122.053710937500, 122.056640625000]
54118226280293159 10000000000000000 + 122.127410586010  [122.125976562500, 122.128906250000]
54118226280293160 10000000000000000 + 122.555387657743  [122.553710937500, 122.556640625000]
54118226280293161 10000000000000000 + 122.679379326053  [122.677734375000, 122.680664062500]
54118226280293162 10000000000000000 + 122.762943358536  [122.761718750000, 122.764648437500]
54118226280293163 10000000000000000 + 122.968173682387  [122.966796875000, 122.969726562500]
54118226280293164 10000000000000000 + 123.094432333371  [123.092773437500, 123.095703125000]
54118226280293165 10000000000000000 + 123.352159206637  [123.350585937500, 123.353515625000]
54118226280293166 10000000000000000 + 123.524081349342  [123.522460937500, 123.525390625000]
54118226280293167 10000000000000000 + 123.677880065411  [123.676757812500, 123.679687500000]
54118226280293168 10000000000000000 + 123.884447715865  [123.882812500000, 123.885742187500]
54118226280293169 10000000000000000 + 124.023590400861  [124.022460937500, 124.025390625000]
54118226280293170 10000000000000000 + 124.096503896026  [124.094726562500, 124.097656250000]
54118226280293171 10000000000000000 + 124.299294387195  [124.297851562500, 124.300781250000]
54118226280293172 10000000000000000 + 124.576519385900  [124.575195312500, 124.578125000000]
54118226280293173 10000000000000000 + 124.687933912045  [124.686523437500, 124.689453125000]
54118226280293174 10000000000000000 + 124.838762766026  [124.836914062500, 124.839843750000]
54118226280293175 10000000000000000 + 124.950620856045  [124.949218750000, 124.952148437500]
54118226280293176 10000000000000000 + 125.201000708306  [125.199218750000, 125.202148437500]
54118226280293177 10000000000000000 + 125.405027939334  [125.403320312500, 125.406250000000]
54118226280293178 10000000000000000 + 125.506370447922  [125.504882812500, 125.507812500000]
54118226280293179 10000000000000000 + 125.741373536316  [125.740234375000, 125.743164062500]
54118226280293180 10000000000000000 + 125.891797388242  [125.890625000000, 125.893554687500]
54118226280293181 10000000000000000 + 126.186321976549  [126.184570312500, 126.187500000000]
54118226280293182 10000000000000000 + 126.399710215288  [126.398437500000, 126.401367187500]
54118226280293183 10000000000000000 + 126.541096119551  [126.540039062500, 126.542968750000]
54118226280293184 10000000000000000 + 126.740775472594  [126.739257812500, 126.742187500000]
54118226280293185 10000000000000000 + 126.901702547874  [126.900390625000, 126.903320312500]
54118226280293186 10000000000000000 + 127.075085134190  [127.073242187500, 127.076171875000]
54118226280293187 10000000000000000 + 127.170382538525  [127.168945312500, 127.171875000000]
54118226280293188 10000000000000000 + 127.486004077332  [127.484375000000, 127.487304687500]
54118226280293189 10000000000000000 + 127.701614446893  [127.700195312500, 127.703125000000]
54118226280293190 10000000000000000 + 127.873656304147  [127.872070312500, 127.875000000000]
54118226280293191 10000000000000000 + 128.149461357249  [128.148437500000, 128.151367187500]
54118226280293192 10000000000000000 + 128.350471427208  [128.348632812500, 128.351562500000]
54118226280293193 10000000000000000 + 128.441882871053  [128.440429687500, 128.443359375000]
54118226280293194 10000000000000000 + 128.548332441855  [128.546875000000, 128.549804687500]
54118226280293195 10000000000000000 + 128.711856840422  [128.709960937500, 128.712890625000]
54118226280293196 10000000000000000 + 128.913889205089  [128.912109375000, 128.915039062500]
54118226280293197 10000000000000000 + 129.071619252126  [129.070312500000, 129.073242187500]
54118226280293198 10000000000000000 + 129.259441886206  [129.257812500000, 129.260742187500]
54118226280293199 10000000000000000 + 129.377742679288  [129.375976562500, 129.378906250000]
54118226280293200 10000000000000000 + 129.461144230685  [129.459960937500, 129.462890625000]
54118226280293201 10000000000000000 + 129.715306310732  [129.713867187500, 129.716796875000]
54118226280293202 10000000000000000 + 130.009223597865  [130.007812500000, 130.010742187500]
54118226280293203 10000000000000000 + 130.184117849984  [130.182617187500, 130.185546875000]
54118226280293204 10000000000000000 + 130.300255860736  [130.298828125000, 130.301757812500]
54118226280293205 10000000000000000 + 130.617895937774  [130.616210937500, 130.619140625000]
54118226280293206 10000000000000000 + 130.665459632276  [130.664062500000, 130.666992187500]
54118226280293207 10000000000000000 + 130.917171085951  [130.916015625000, 130.918945312500]
54118226280293208 10000000000000000 + 131.025039596583  [131.023437500000, 131.026367187500]
54118226280293209 10000000000000000 + 131.204643120973  [131.203125000000, 131.206054687500]
54118226280293210 10000000000000000 + 131.332925567979  [131.331054687500, 131.333984375000]
54118226280293211 10000000000000000 + 131.540866596523  [131.539062500000, 131.541992187500]
54118226280293212 10000000000000000 + 131.751167057357  [131.750000000000, 131.752929687500]
54118226280293213 10000000000000000 + 131.907676557794  [131.906250000000, 131.909179687500]
54118226280293214 10000000000000000 + 132.083383909504  [132.082031250000, 132.084960937500]
54118226280293215 10000000000000000 + 132.312569802728  [132.311523437500, 132.314453125000]
54118226280293216 10000000000000000 + 132.447323877489  [132.446289062500, 132.449218750000]
54118226280293217 10000000000000000 + 132.685570004942  [132.684570312500, 132.687500000000]
54118226280293218 10000000000000000 + 132.778026037042  [132.776367187500, 132.779296875000]
54118226280293219 10000000000000000 + 132.927978438381  [132.926757812500, 132.929687500000]
54118226280293220 10000000000000000 + 133.113809580558  [133.112304687500, 133.115234375000]
54118226280293221 10000000000000000 + 133.323295961151  [133.322265625000, 133.325195312500]
54118226280293222 10000000000000000 + 133.497208597819  [133.496093750000, 133.499023437500]
54118226280293223 10000000000000000 + 133.722414805393  [133.720703125000, 133.723632812500]
54118226280293224 10000000000000000 + 133.914235707604  [133.913085937500, 133.916015625000]
54118226280293225 10000000000000000 + 134.141561216884  [134.139648437500, 134.142578125000]
54118226280293226 10000000000000000 + 134.252846585939  [134.250976562500, 134.253906250000]
54118226280293227 10000000000000000 + 134.536788438995  [134.535156250000, 134.538085937500]
54118226280293228 10000000000000000 + 134.712581609826  [134.710937500000, 134.713867187500]
54118226280293229 10000000000000000 + 134.799533629898  [134.797851562500, 134.800781250000]
54118226280293230 10000000000000000 + 134.940039011715  [134.938476562500, 134.941406250000]
54118226280293231 10000000000000000 + 135.036121865103  [135.034179687500, 135.037109375000]
54118226280293232 10000000000000000 + 135.339262063904  [135.337890625000, 135.340820312500]
54118226280293233 10000000000000000 + 135.428683723033  [135.426757812500, 135.429687500000]
54118226280293234 10000000000000000 + 135.535181996389  [135.534179687500, 135.537109375000]
54118226280293235 10000000000000000 + 135.830156422683  [135.829101562500, 135.832031250000]
54118226280293236 10000000000000000 + 136.074898210492  [136.073242187500, 136.076171875000]
54118226280293237 10000000000000000 + 136.132375397111  [136.130859375000, 136.133789062500]
54118226280293238 10000000000000000 + 136.380984403588  [136.379882812500, 136.382812500000]
54118226280293239 10000000000000000 + 136.577633767221  [136.576171875000, 136.579101562500]
54118226280293240 10000000000000000 + 136.790963143709  [136.789062500000, 136.791992187500]
54118226280293241 10000000000000000 + 136.889542292389  [136.887695312500, 136.890625000000]
54118226280293242 10000000000000000 + 137.043879432621  [137.041992187500, 137.044921875000]
54118226280293243 10000000000000000 + 137.413859203246  [137.412109375000, 137.415039062500]
54118226280293244 10000000000000000 + 137.520574879117  [137.519531250000, 137.522460937500]
54118226280293245 10000000000000000 + 137.708197461852  [137.707031250000, 137.709960937500]
54118226280293246 10000000000000000 + 137.918030736589  [137.916992187500, 137.919921875000]
54118226280293247 10000000000000000 + 138.149430558832  [138.148437500000, 138.151367187500]
54118226280293248 10000000000000000 + 138.217154258605  [138.215820312500, 138.218750000000]
54118226280293249 10000000000000000 + 138.444133355592  [138.442382812500, 138.445312500000]
54118226280293250 10000000000000000 + 138.710790419276  [138.708984375000, 138.711914062500]
54118226280293251 10000000000000000 + 138.876781952290  [138.875000000000, 138.877929687500]
54118226280293252 10000000000000000 + 139.022216687498  [139.020507812500, 139.023437500000]
54118226280293253 10000000000000000 + 139.151886674939  [139.150390625000, 139.153320312500]
54118226280293254 10000000000000000 + 139.332909041204  [139.331054687500, 139.333984375000]
54118226280293255 10000000000000000 + 139.517837212711  [139.516601562500, 139.519531250000]
54118226280293256 10000000000000000 + 139.691963523720  [139.690429687500, 139.693359375000]
54118226280293257 10000000000000000 + 139.787508219635  [139.786132812500, 139.789062500000]
54118226280293258 10000000000000000 + 139.996613045243  [139.995117187500, 139.998046875000]
54118226280293259 10000000000000000 + 140.142245861907  [140.140625000000, 140.143554687500]
54118226280293260 10000000000000000 + 140.388314065678  [140.386718750000, 140.389648437500]
54118226280293261 10000000000000000 + 140.596392557043  [140.594726562500, 140.597656250000]
54118226280293262 10000000000000000 + 140.710633101994  [140.708984375000, 140.711914062500]
54118226280293263 10000000000000000 + 140.819898094409  [140.818359375000, 140.821289062500]
54118226280293264 10000000000000000 + 141.057658748381  [141.056640625000, 141.059570312500]
54118226280293265 10000000000000000 + 141.316005578095  [141.314453125000, 141.317382812500]
54118226280293266 10000000000000000 + 141.501659820056  [141.500000000000, 141.502929687500]
54118226280293267 10000000000000000 + 141.640675076472  [141.639648437500, 141.642578125000]
54118226280293268 10000000000000000 + 141.733470117468  [141.732421875000, 141.735351562500]
54118226280293269 10000000000000000 + 141.884254597996  [141.882812500000, 141.885742187500]
54118226280293270 10000000000000000 + 142.074840127202  [142.073242187500, 142.076171875000]
54118226280293271 10000000000000000 + 142.204817659947  [142.203125000000, 142.206054687500]
54118226280293272 10000000000000000 + 142.459645267456  [142.458007812500, 142.460937500000]
54118226280293273 10000000000000000 + 142.675433448351  [142.673828125000, 142.676757812500]
54118226280293274 10000000000000000 + 142.923629372379  [142.921875000000, 142.924804687500]
54118226280293275 10000000000000000 + 143.014380905106  [143.012695312500, 143.015625000000]
54118226280293276 10000000000000000 + 143.214051325191  [143.212890625000, 143.215820312500]
54118226280293277 10000000000000000 + 143.314664005817  [143.313476562500, 143.316406250000]
54118226280293278 10000000000000000 + 143.586425578218  [143.584960937500, 143.587890625000]
54118226280293279 10000000000000000 + 143.691742861421  [143.690429687500, 143.693359375000]
54118226280293280 10000000000000000 + 143.873145953561  [143.872070312500, 143.875000000000]
54118226280293281 10000000000000000 + 144.038448534836  [144.037109375000, 144.040039062500]
54118226280293282 10000000000000000 + 144.317649028072  [144.316406250000, 144.319335937500]
54118226280293283 10000000000000000 + 144.546696216390  [144.544921875000, 144.547851562500]
54118226280293284 10000000000000000 + 144.734062957679  [144.732421875000, 144.735351562500]
54118226280293285 10000000000000000 + 144.831241667055  [144.830078125000, 144.833007812500]
54118226280293286 10000000000000000 + 144.956421481646  [144.955078125000, 144.958007812500]
54118226280293287 10000000000000000 + 145.198867127113  [145.197265625000, 145.200195312500]
54118226280293288 10000000000000000 + 145.476842667354  [145.475585937500, 145.478515625000]
54118226280293289 10000000000000000 + 145.665537034339  [145.664062500000, 145.666992187500]
54118226280293290 10000000000000000 + 145.722433310298  [145.720703125000, 145.723632812500]
54118226280293291 10000000000000000 + 145.894961695425  [145.893554687500, 145.896484375000]
54118226280293292 10000000000000000 + 146.217885838269  [146.216796875000, 146.219726562500]
54118226280293293 10000000000000000 + 146.297776171257  [146.295898437500, 146.298828125000]
54118226280293294 10000000000000000 + 146.525427918272  [146.524414062500, 146.527343750000]
54118226280293295 10000000000000000 + 146.716052299371  [146.714843750000, 146.717773437500]
54118226280293296 10000000000000000 + 146.860310260204  [146.858398437500, 146.861328125000]
54118226280293297 10000000000000000 + 147.089420433305  [147.087890625000, 147.090820312500]
54118226280293298 10000000000000000 + 147.241550671744  [147.240234375000, 147.243164062500]
54118226280293299 10000000000000000 + 147.395963413058  [147.394531250000, 147.397460937500]
54118226280293300 10000000000000000 + 147.619488428029  [147.618164062500, 147.621093750000]
54118226280293301 10000000000000000 + 147.741657438984  [147.740234375000, 147.743164062500]
54118226280293302 10000000000000000 + 147.940401639881  [147.938476562500, 147.941406250000]
54118226280293303 10000000000000000 + 148.049976021140  [148.048828125000, 148.051757812500]
54118226280293304 10000000000000000 + 148.275171951940  [148.273437500000, 148.276367187500]
54118226280293305 10000000000000000 + 148.383860027939  [148.382812500000, 148.385742187500]
54118226280293306 10000000000000000 + 148.492554808291  [148.491210937500, 148.494140625000]
54118226280293307 10000000000000000 + 148.709762756718  [148.708007812500, 148.710937500000]
54118226280293308 10000000000000000 + 148.899634444761  [148.898437500000, 148.901367187500]
54118226280293309 10000000000000000 + 149.196057677638  [149.194335937500, 149.197265625000]
54118226280293310 10000000000000000 + 149.282456609390  [149.281250000000, 149.284179687500]
54118226280293311 10000000000000000 + 149.520754501568  [149.519531250000, 149.522460937500]
54118226280293312 10000000000000000 + 149.758224261483  [149.756835937500, 149.759765625000]
54118226280293313 10000000000000000 + 149.978771995747  [149.977539062500, 149.980468750000]
54118226280293314 10000000000000000 + 150.106125025485  [150.104492187500, 150.107421875000]
54118226280293315 10000000000000000 + 150.296552676091  [150.294921875000, 150.297851562500]
54118226280293316 10000000000000000 + 150.491535159542  [150.490234375000, 150.493164062500]
54118226280293317 10000000000000000 + 150.731560426708  [150.730468750000, 150.733398437500]
54118226280293318 10000000000000000 + 150.863722256071  [150.862304687500, 150.865234375000]
54118226280293319 10000000000000000 + 150.984843230306  [150.983398437500, 150.986328125000]
54118226280293320 10000000000000000 + 151.132732572549  [151.130859375000, 151.133789062500]
54118226280293321 10000000000000000 + 151.328638580854  [151.327148437500, 151.330078125000]
54118226280293322 10000000000000000 + 151.396473104635  [151.394531250000, 151.397460937500]
54118226280293323 10000000000000000 + 151.544242777558  [151.542968750000, 151.545898437500]
54118226280293324 10000000000000000 + 151.785565769440  [151.784179687500, 151.787109375000]
54118226280293325 10000000000000000 + 151.886522867307  [151.884765625000, 151.887695312500]
54118226280293326 10000000000000000 + 152.261532710126  [152.259765625000, 152.262695312500]
54118226280293327 10000000000000000 + 152.357676964978  [152.356445312500, 152.359375000000]
54118226280293328 10000000000000000 + 152.538872482776  [152.537109375000, 152.540039062500]
54118226280293329 10000000000000000 + 152.616062978750  [152.614257812500, 152.617187500000]
54118226280293330 10000000000000000 + 152.869258107802  [152.868164062500, 152.871093750000]
54118226280293331 10000000000000000 + 153.104770812429  [153.103515625000, 153.106445312500]
54118226280293332 10000000000000000 + 153.178321238160  [153.176757812500, 153.179687500000]
54118226280293333 10000000000000000 + 153.457208078146  [153.456054687500, 153.458984375000]
54118226280293334 10000000000000000 + 153.596424125709  [153.594726562500, 153.597656250000]
54118226280293335 10000000000000000 + 153.665713442040  [153.664062500000, 153.666992187500]
54118226280293336 10000000000000000 + 153.916078727039  [153.915039062500, 153.917968750000]
54118226280293337 10000000000000000 + 154.137308569549  [154.135742187500, 154.138671875000]
54118226280293338 10000000000000000 + 154.426091699187  [154.424804687500, 154.427734375000]
54118226280293339 10000000000000000 + 154.639893626459  [154.638671875000, 154.641601562500]
54118226280293340 10000000000000000 + 154.782866531980  [154.781250000000, 154.784179687500]
54118226280293341 10000000000000000 + 154.920569195094  [154.918945312500, 154.921875000000]
54118226280293342 10000000000000000 + 155.070677170525  [155.069335937500, 155.072265625000]
54118226280293343 10000000000000000 + 155.384815241480  [155.383789062500, 155.386718750000]
54118226280293344 10000000000000000 + 155.389728157414  [155.388671875000, 155.391601562500]
54118226280293345 10000000000000000 + 155.742074048849  [155.740234375000, 155.743164062500]
54118226280293346 10000000000000000 + 155.902659323979  [155.901367187500, 155.904296875000]
54118226280293347 10000000000000000 + 156.015807635779  [156.014648437500, 156.017578125000]
54118226280293348 10000000000000000 + 156.125049729553  [156.124023437500, 156.126953125000]
54118226280293349 10000000000000000 + 156.352805360144  [156.351562500000, 156.354492187500]
54118226280293350 10000000000000000 + 156.507018791205  [156.505859375000, 156.508789062500]
54118226280293351 10000000000000000 + 156.831612841265  [156.830078125000, 156.833007812500]
54118226280293352 10000000000000000 + 156.892276310525  [156.890625000000, 156.893554687500]
54118226280293353 10000000000000000 + 157.116258258620  [157.115234375000, 157.118164062500]
54118226280293354 10000000000000000 + 157.339240179226  [157.337890625000, 157.340820312500]
54118226280293355 10000000000000000 + 157.431590981236  [157.429687500000, 157.432617187500]
54118226280293356 10000000000000000 + 157.688075102440  [157.686523437500, 157.689453125000]
54118226280293357 10000000000000000 + 157.947906200297  [157.946289062500, 157.949218750000]
54118226280293358 10000000000000000 + 157.992155684114  [157.990234375000, 157.993164062500]
54118226280293359 10000000000000000 + 158.112752746955  [158.111328125000, 158.114257812500]
54118226280293360 10000000000000000 + 158.329280310428  [158.328125000000, 158.331054687500]
54118226280293361 10000000000000000 + 158.485919254428  [158.484375000000, 158.487304687500]
54118226280293362 10000000000000000 + 158.665302299705  [158.664062500000, 158.666992187500]
54118226280293363 10000000000000000 + 158.795485475829  [158.793945312500, 158.796875000000]
54118226280293364 10000000000000000 + 158.966812673580  [158.965820312500, 158.968750000000]
54118226280293365 10000000000000000 + 159.131414472536  [159.129882812500, 159.132812500000]
54118226280293366 10000000000000000 + 159.285981046479  [159.284179687500, 159.287109375000]
54118226280293367 10000000000000000 + 159.466496738498  [159.464843750000, 159.467773437500]
54118226280293368 10000000000000000 + 159.753301414731  [159.751953125000, 159.754882812500]
54118226280293369 10000000000000000 + 159.915860289460  [159.914062500000, 159.916992187500]
54118226280293370 10000000000000000 + 160.050420340128  [160.048828125000, 160.051757812500]
54118226280293371 10000000000000000 + 160.288531419091  [160.287109375000, 160.290039062500]
54118226280293372 10000000000000000 + 160.498054419589  [160.497070312500, 160.500000000000]
54118226280293373 10000000000000000 + 160.554268716561  [160.552734375000, 160.555664062500]
54118226280293374 10000000000000000 + 160.849216542541  [160.847656250000, 160.850585937500]
54118226280293375 10000000000000000 + 160.949554462504  [160.948242187500, 160.951171875000]
54118226280293376 10000000000000000 + 161.168909924659  [161.166992187500, 161.169921875000]
54118226280293377 10000000000000000 + 161.209830543115  [161.208007812500, 161.210937500000]
54118226280293378 10000000000000000 + 161.545545099938  [161.543945312500, 161.546875000000]
54118226280293379 10000000000000000 + 161.837571667152  [161.835937500000, 161.838867187500]
54118226280293380 10000000000000000 + 161.928877100011  [161.927734375000, 161.930664062500]
54118226280293381 10000000000000000 + 162.085021552504  [162.083984375000, 162.086914062500]
54118226280293382 10000000000000000 + 162.231585901347  [162.230468750000, 162.233398437500]
54118226280293383 10000000000000000 + 162.352072388413  [162.350585937500, 162.353515625000]
54118226280293384 10000000000000000 + 162.548916593625  [162.547851562500, 162.550781250000]
54118226280293385 10000000000000000 + 162.810158055660  [162.808593750000, 162.811523437500]
54118226280293386 10000000000000000 + 163.111376023202  [163.110351562500, 163.113281250000]
54118226280293387 10000000000000000 + 163.171001478170  [163.169921875000, 163.172851562500]
54118226280293388 10000000000000000 + 163.391059068235  [163.389648437500, 163.392578125000]
54118226280293389 10000000000000000 + 163.552680180387  [163.550781250000, 163.553710937500]
54118226280293390 10000000000000000 + 163.613304861091  [163.612304687500, 163.615234375000]
54118226280293391 10000000000000000 + 163.856352254517  [163.854492187500, 163.857421875000]
54118226280293392 10000000000000000 + 164.077288525362  [164.076171875000, 164.079101562500]
54118226280293393 10000000000000000 + 164.286369995630  [164.285156250000, 164.288085937500]
54118226280293394 10000000000000000 + 164.349504211645  [164.347656250000, 164.350585937500]
54118226280293395 10000000000000000 + 164.574720507822  [164.573242187500, 164.576171875000]
54118226280293396 10000000000000000 + 164.778715743441  [164.777343750000, 164.780273437500]
54118226280293397 10000000000000000 + 164.907844118826  [164.906250000000, 164.909179687500]
54118226280293398 10000000000000000 + 165.210813986838  [165.208984375000, 165.211914062500]
54118226280293399 10000000000000000 + 165.335536210939  [165.333984375000, 165.336914062500]
54118226280293400 10000000000000000 + 165.528874223560  [165.527343750000, 165.530273437500]
54118226280293401 10000000000000000 + 165.723739201762  [165.722656250000, 165.725585937500]
54118226280293402 10000000000000000 + 165.863152551555  [165.861328125000, 165.864257812500]
54118226280293403 10000000000000000 + 166.094170673567  [166.092773437500, 166.095703125000]
54118226280293404 10000000000000000 + 166.198640434422  [166.197265625000, 166.200195312500]
54118226280293405 10000000000000000 + 166.375855798623  [166.374023437500, 166.376953125000]
54118226280293406 10000000000000000 + 166.657335912524  [166.656250000000, 166.659179687500]
54118226280293407 10000000000000000 + 166.805290619908  [166.803710937500, 166.806640625000]
54118226280293408 10000000000000000 + 167.018182010632  [167.016601562500, 167.019531250000]
54118226280293409 10000000000000000 + 167.142112486059  [167.140625000000, 167.143554687500]
54118226280293410 10000000000000000 + 167.329251201211  [167.328125000000, 167.331054687500]
54118226280293411 10000000000000000 + 167.526942002668  [167.525390625000, 167.528320312500]
54118226280293412 10000000000000000 + 167.664814931949  [167.663085937500, 167.666015625000]
54118226280293413 10000000000000000 + 167.783761541080  [167.782226562500, 167.785156250000]
54118226280293414 10000000000000000 + 167.981799942289  [167.980468750000, 167.983398437500]
54118226280293415 10000000000000000 + 168.237646214220  [168.236328125000, 168.239257812500]
54118226280293416 10000000000000000 + 168.376481878569  [168.375000000000, 168.377929687500]
54118226280293417 10000000000000000 + 168.568231391992  [168.566406250000, 168.569335937500]
54118226280293418 10000000000000000 + 168.640768613983  [168.639648437500, 168.642578125000]
54118226280293419 10000000000000000 + 168.908673977005  [168.907226562500, 168.910156250000]
54118226280293420 10000000000000000 + 169.069574320736  [169.068359375000, 169.071289062500]
54118226280293421 10000000000000000 + 169.247373390749  [169.246093750000, 169.249023437500]
54118226280293422 10000000000000000 + 169.415416064563  [169.414062500000, 169.416992187500]
54118226280293423 10000000000000000 + 169.584427962442  [169.583007812500, 169.585937500000]
54118226280293424 10000000000000000 + 169.707472866967  [169.706054687500, 169.708984375000]
54118226280293425 10000000000000000 + 170.007000543155  [170.005859375000, 170.008789062500]
54118226280293426 10000000000000000 + 170.248987812774  [170.247070312500, 170.250000000000]
54118226280293427 10000000000000000 + 170.329795626402  [170.328125000000, 170.331054687500]
54118226280293428 10000000000000000 + 170.530688925580  [170.529296875000, 170.532226562500]
54118226280293429 10000000000000000 + 170.689929503700  [170.688476562500, 170.691406250000]
54118226280293430 10000000000000000 + 170.799369302977  [170.797851562500, 170.800781250000]
54118226280293431 10000000000000000 + 170.973992247264  [170.972656250000, 170.975585937500]
54118226280293432 10000000000000000 + 171.138593472127  [171.136718750000, 171.139648437500]
54118226280293433 10000000000000000 + 171.318046544893  [171.316406250000, 171.319335937500]
54118226280293434 10000000000000000 + 171.460725182615  [171.458984375000, 171.461914062500]
54118226280293435 10000000000000000 + 171.577755743488  [171.576171875000, 171.579101562500]
54118226280293436 10000000000000000 + 171.727431330198  [171.725585937500, 171.728515625000]
54118226280293437 10000000000000000 + 172.099983292979  [172.098632812500, 172.101562500000]
54118226280293438 10000000000000000 + 172.306005105670  [172.304687500000, 172.307617187500]
54118226280293439 10000000000000000 + 172.573739261567  [172.572265625000, 172.575195312500]
54118226280293440 10000000000000000 + 172.763473171844  [172.761718750000, 172.764648437500]
54118226280293441 10000000000000000 + 172.863903381096  [172.862304687500, 172.865234375000]
54118226280293442 10000000000000000 + 173.178456157763  [173.176757812500, 173.179687500000]
54118226280293443 10000000000000000 + 173.414009202535  [173.412109375000, 173.415039062500]
54118226280293444 10000000000000000 + 173.545494968409  [173.543945312500, 173.546875000000]
54118226280293445 10000000000000000 + 173.643473551614  [173.641601562500, 173.644531250000]
54118226280293446 10000000000000000 + 173.735386117291  [173.734375000000, 173.737304687500]
54118226280293447 10000000000000000 + 174.038368712186  [174.037109375000, 174.040039062500]
54118226280293448 10000000000000000 + 174.098738050202  [174.097656250000, 174.100585937500]
54118226280293449 10000000000000000 + 174.337983224764  [174.336914062500, 174.339843750000]
54118226280293450 10000000000000000 + 174.560317069476  [174.558593750000, 174.561523437500]
54118226280293451 10000000000000000 + 174.779077325439  [174.777343750000, 174.780273437500]
54118226280293452 10000000000000000 + 174.876600561439  [174.875000000000, 174.877929687500]
54118226280293453 10000000000000000 + 175.065830892629  [175.064453125000, 175.067382812500]
54118226280293454 10000000000000000 + 175.117621257730  [175.116210937500, 175.119140625000]
54118226280293455 10000000000000000 + 175.299450448604  [175.297851562500, 175.300781250000]
54118226280293456 10000000000000000 + 175.532986782499  [175.531250000000, 175.534179687500]
54118226280293457 10000000000000000 + 175.683791058055  [175.682617187500, 175.685546875000]
54118226280293458 10000000000000000 + 175.900576149278  [175.899414062500, 175.902343750000]
54118226280293459 10000000000000000 + 176.086352431466  [176.084960937500, 176.087890625000]
54118226280293460 10000000000000000 + 176.228973498906  [176.227539062500, 176.230468750000]
54118226280293461 10000000000000000 + 176.411022148298  [176.409179687500, 176.412109375000]
54118226280293462 10000000000000000 + 176.582215302786  [176.581054687500, 176.583984375000]
54118226280293463 10000000000000000 + 176.805771351547  [176.804687500000, 176.807617187500]
54118226280293464 10000000000000000 + 177.035326728745  [177.034179687500, 177.037109375000]
54118226280293465 10000000000000000 + 177.235282435031  [177.233398437500, 177.236328125000]
54118226280293466 10000000000000000 + 177.364128551840  [177.362304687500, 177.365234375000]
54118226280293467 10000000000000000 + 177.496911359025  [177.495117187500, 177.498046875000]
54118226280293468 10000000000000000 + 177.676534761035  [177.674804687500, 177.677734375000]
54118226280293469 10000000000000000 + 177.792249599054  [177.791015625000, 177.793945312500]
54118226280293470 10000000000000000 + 177.902547935908  [177.901367187500, 177.904296875000]
54118226280293471 10000000000000000 + 178.249430808031  [178.248046875000, 178.250976562500]
54118226280293472 10000000000000000 + 178.409454199578  [178.408203125000, 178.411132812500]
54118226280293473 10000000000000000 + 178.675042849357  [178.673828125000, 178.676757812500]
54118226280293474 10000000000000000 + 178.829272713858  [178.828125000000, 178.831054687500]
54118226280293475 10000000000000000 + 178.923886388906  [178.922851562500, 178.925781250000]
54118226280293476 10000000000000000 + 179.178008746374  [179.176757812500, 179.179687500000]
54118226280293477 10000000000000000 + 179.280942922756  [179.279296875000, 179.282226562500]
54118226280293478 10000000000000000 + 179.554306807230  [179.552734375000, 179.555664062500]
54118226280293479 10000000000000000 + 179.701837722054  [179.700195312500, 179.703125000000]
54118226280293480 10000000000000000 + 179.796890742928  [179.795898437500, 179.798828125000]
54118226280293481 10000000000000000 + 179.943623872353  [179.942382812500, 179.945312500000]
54118226280293482 10000000000000000 + 180.110245349184  [180.108398437500, 180.111328125000]
54118226280293483 10000000000000000 + 180.270635769584  [180.269531250000, 180.272460937500]
54118226280293484 10000000000000000 + 180.504334340952  [180.502929687500, 180.505859375000]
54118226280293485 10000000000000000 + 180.779726736436  [180.778320312500, 180.781250000000]
54118226280293486 10000000000000000 + 180.937447555374  [180.935546875000, 180.938476562500]
54118226280293487 10000000000000000 + 181.165261433125  [181.164062500000, 181.166992187500]
54118226280293488 10000000000000000 + 181.247513505453  [181.246093750000, 181.249023437500]
54118226280293489 10000000000000000 + 181.326182587325  [181.325195312500, 181.328125000000]
54118226280293490 10000000000000000 + 181.693868779500  [181.692382812500, 181.695312500000]
54118226280293491 10000000000000000 + 181.942306747075  [181.940429687500, 181.943359375000]
54118226280293492 10000000000000000 + 182.007539328816  [182.005859375000, 182.008789062500]
54118226280293493 10000000000000000 + 182.118143116099  [182.116210937500, 182.119140625000]
54118226280293494 10000000000000000 + 182.348145677356  [182.346679687500, 182.349609375000]
54118226280293495 10000000000000000 + 182.652676831711  [182.651367187500, 182.654296875000]
54118226280293496 10000000000000000 + 182.695383234028  [182.694335937500, 182.697265625000]
54118226280293497 10000000000000000 + 182.931623084786  [182.929687500000, 182.932617187500]
54118226280293498 10000000000000000 + 183.072066518742  [183.070312500000, 183.073242187500]
54118226280293499 10000000000000000 + 183.292799955983  [183.291015625000, 183.293945312500]
54118226280293500 10000000000000000 + 183.466323884781  [183.464843750000, 183.467773437500]
54118226280293501 10000000000000000 + 183.663028900366  [183.661132812500, 183.664062500000]
54118226280293502 10000000000000000 + 183.779968224409  [183.778320312500, 183.781250000000]
54118226280293503 10000000000000000 + 184.049225378824  [184.047851562500, 184.050781250000]
54118226280293504 10000000000000000 + 184.223133608612  [184.221679687500, 184.224609375000]
54118226280293505 10000000000000000 + 184.350159958493  [184.348632812500, 184.351562500000]
54118226280293506 10000000000000000 + 184.605143669039  [184.603515625000, 184.606445312500]
54118226280293507 10000000000000000 + 184.746791956014  [184.745117187500, 184.748046875000]
54118226280293508 10000000000000000 + 184.932385275291  [184.930664062500, 184.933593750000]
54118226280293509 10000000000000000 + 185.048951890877  [185.047851562500, 185.050781250000]
54118226280293510 10000000000000000 + 185.312428072329  [185.310546875000, 185.313476562500]
54118226280293511 10000000000000000 + 185.495311577883  [185.494140625000, 185.497070312500]
54118226280293512 10000000000000000 + 185.660087653212  [185.658203125000, 185.661132812500]
54118226280293513 10000000000000000 + 185.825933213702  [185.824218750000, 185.827148437500]
54118226280293514 10000000000000000 + 185.979493115692  [185.978515625000, 185.981445312500]
54118226280293515 10000000000000000 + 186.198054016014  [186.196289062500, 186.199218750000]
54118226280293516 10000000000000000 + 186.338921609355  [186.337890625000, 186.340820312500]
54118226280293517 10000000000000000 + 186.515220023081  [186.513671875000, 186.516601562500]
54118226280293518 10000000000000000 + 186.695283185096  [186.693359375000, 186.696289062500]
54118226280293519 10000000000000000 + 186.801184078910  [186.799804687500, 186.802734375000]
54118226280293520 10000000000000000 + 186.984380616595  [186.983398437500, 186.986328125000]
54118226280293521 10000000000000000 + 187.225476375524  [187.223632812500, 187.226562500000]
54118226280293522 10000000000000000 + 187.289679036402  [187.288085937500, 187.291015625000]
54118226280293523 10000000000000000 + 187.483339147252  [187.481445312500, 187.484375000000]
54118226280293524 10000000000000000 + 187.666160623337  [187.665039062500, 187.667968750000]
54118226280293525 10000000000000000 + 187.814921738599  [187.813476562500, 187.816406250000]
54118226280293526 10000000000000000 + 188.013991495278  [188.012695312500, 188.015625000000]
54118226280293527 10000000000000000 + 188.219244526873  [188.217773437500, 188.220703125000]
54118226280293528 10000000000000000 + 188.347789188916  [188.346679687500, 188.349609375000]
54118226280293529 10000000000000000 + 188.549657017749  [188.547851562500, 188.550781250000]
54118226280293530 10000000000000000 + 188.788587307277  [188.787109375000, 188.790039062500]
54118226280293531 10000000000000000 + 188.917152706243  [188.916015625000, 188.918945312500]
54118226280293532 10000000000000000 + 189.200896632350  [189.199218750000, 189.202148437500]
54118226280293533 10000000000000000 + 189.496762401403  [189.495117187500, 189.498046875000]
54118226280293534 10000000000000000 + 189.625440425703  [189.624023437500, 189.626953125000]
54118226280293535 10000000000000000 + 189.696141990273  [189.694335937500, 189.697265625000]
54118226280293536 10000000000000000 + 189.875497021998  [189.874023437500, 189.876953125000]
54118226280293537 10000000000000000 + 190.131469541519  [190.129882812500, 190.132812500000]
54118226280293538 10000000000000000 + 190.232597731663  [190.231445312500, 190.234375000000]
54118226280293539 10000000000000000 + 190.456893260023  [190.455078125000, 190.458007812500]
54118226280293540 10000000000000000 + 190.618071538241  [190.616210937500, 190.619140625000]
54118226280293541 10000000000000000 + 190.792492046349  [190.791015625000, 190.793945312500]
54118226280293542 10000000000000000 + 191.015019851704  [191.013671875000, 191.016601562500]
54118226280293543 10000000000000000 + 191.124625956422  [191.123046875000, 191.125976562500]
54118226280293544 10000000000000000 + 191.300607879047  [191.298828125000, 191.301757812500]
54118226280293545 10000000000000000 + 191.566687704971  [191.565429687500, 191.568359375000]
54118226280293546 10000000000000000 + 191.757342187410  [191.755859375000, 191.758789062500]
54118226280293547 10000000000000000 + 191.959219779248  [191.958007812500, 191.960937500000]
54118226280293548 10000000000000000 + 192.150838464420  [192.149414062500, 192.152343750000]
54118226280293549 10000000000000000 + 192.308972990869  [192.307617187500, 192.310546875000]
54118226280293550 10000000000000000 + 192.493979991661  [192.492187500000, 192.495117187500]
54118226280293551 10000000000000000 + 192.735025700066  [192.733398437500, 192.736328125000]
54118226280293552 10000000000000000 + 192.901932722182  [192.900390625000, 192.903320312500]
54118226280293553 10000000000000000 + 192.956384242180  [192.955078125000, 192.958007812500]
54118226280293554 10000000000000000 + 193.079030871353  [193.077148437500, 193.080078125000]
54118226280293555 10000000000000000 + 193.296124450313  [193.294921875000, 193.297851562500]
54118226280293556 10000000000000000 + 193.421926377877  [193.420898437500, 193.423828125000]
54118226280293557 10000000000000000 + 193.666327324210  [193.665039062500, 193.667968750000]
54118226280293558 10000000000000000 + 193.882075503560  [193.880859375000, 193.883789062500]
54118226280293559 10000000000000000 + 193.945846891556  [193.944335937500, 193.947265625000]
54118226280293560 10000000000000000 + 194.350471275074  [194.348632812500, 194.351562500000]
54118226280293561 10000000000000000 + 194.422746088897  [194.420898437500, 194.423828125000]
54118226280293562 10000000000000000 + 194.594173971934  [194.592773437500, 194.595703125000]
54118226280293563 10000000000000000 + 194.636777362520  [194.635742187500, 194.638671875000]
54118226280293564 10000000000000000 + 194.920904982000  [194.919921875000, 194.922851562500]
54118226280293565 10000000000000000 + 195.064647072863  [195.063476562500, 195.066406250000]
54118226280293566 10000000000000000 + 195.234403272056  [195.233398437500, 195.236328125000]
54118226280293567 10000000000000000 + 195.551679055591  [195.549804687500, 195.552734375000]
54118226280293568 10000000000000000 + 195.610902571453  [195.609375000000, 195.612304687500]
54118226280293569 10000000000000000 + 195.831780982105  [195.830078125000, 195.833007812500]
54118226280293570 10000000000000000 + 195.890383928563  [195.888671875000, 195.891601562500]
54118226280293571 10000000000000000 + 196.242731139672  [196.241210937500, 196.244140625000]
54118226280293572 10000000000000000 + 196.411308887307  [196.410156250000, 196.413085937500]
54118226280293573 10000000000000000 + 196.699865825074  [196.698242187500, 196.701171875000]
54118226280293574 10000000000000000 + 196.777925018840  [196.776367187500, 196.779296875000]
54118226280293575 10000000000000000 + 196.911170902290  [196.910156250000, 196.913085937500]
54118226280293576 10000000000000000 + 197.183428213030  [197.181640625000, 197.184570312500]
54118226280293577 10000000000000000 + 197.333132356721  [197.332031250000, 197.334960937500]
54118226280293578 10000000000000000 + 197.365591330985  [197.364257812500, 197.367187500000]
54118226280293579 10000000000000000 + 197.467164627673  [197.465820312500, 197.468750000000]
54118226280293580 10000000000000000 + 197.706107156972  [197.705078125000, 197.708007812500]
54118226280293581 10000000000000000 + 197.952359697940  [197.951171875000, 197.954101562500]
54118226280293582 10000000000000000 + 198.162590106542  [198.161132812500, 198.164062500000]
54118226280293583 10000000000000000 + 198.259777666792  [198.258789062500, 198.261718750000]
54118226280293584 10000000000000000 + 198.417318471335  [198.416015625000, 198.418945312500]
54118226280293585 10000000000000000 + 198.572814526375  [198.571289062500, 198.574218750000]
54118226280293586 10000000000000000 + 198.843825461573  [198.842773437500, 198.845703125000]
54118226280293587 10000000000000000 + 199.085700656991  [199.083984375000, 199.086914062500]
54118226280293588 10000000000000000 + 199.248572351090  [199.247070312500, 199.250000000000]
54118226280293589 10000000000000000 + 199.334051662449  [199.333007812500, 199.335937500000]
54118226280293590 10000000000000000 + 199.527089262157  [199.525390625000, 199.528320312500]
54118226280293591 10000000000000000 + 199.647308237894  [199.645507812500, 199.648437500000]
54118226280293592 10000000000000000 + 200.022520997619  [200.021484375000, 200.024414062500]
54118226280293593 10000000000000000 + 200.132932902437  [200.131835937500, 200.134765625000]
54118226280293594 10000000000000000 + 200.313676237731  [200.312500000000, 200.315429687500]
54118226280293595 10000000000000000 + 200.541815869811  [200.540039062500, 200.542968750000]
54118226280293596 10000000000000000 + 200.679249262298  [200.677734375000, 200.680664062500]
54118226280293597 10000000000000000 + 200.825476458046  [200.824218750000, 200.827148437500]
54118226280293598 10000000000000000 + 201.001790111860  [201.000000000000, 201.002929687500]
54118226280293599 10000000000000000 + 201.419458821438  [201.417968750000, 201.420898437500]
54118226280293600 10000000000000000 + 201.588158977927  [201.586914062500, 201.589843750000]
54118226280293601 10000000000000000 + 201.689186249126  [201.687500000000, 201.690429687500]
54118226280293602 10000000000000000 + 201.817005589246  [201.815429687500, 201.818359375000]
54118226280293603 10000000000000000 + 202.033648110261  [202.032226562500, 202.035156250000]
54118226280293604 10000000000000000 + 202.204001327947  [202.202148437500, 202.205078125000]
54118226280293605 10000000000000000 + 202.231119898365  [202.229492187500, 202.232421875000]
54118226280293606 10000000000000000 + 202.550279155260  [202.548828125000, 202.551757812500]
54118226280293607 10000000000000000 + 202.695260971591  [202.693359375000, 202.696289062500]
54118226280293608 10000000000000000 + 202.885799581199  [202.884765625000, 202.887695312500]
54118226280293609 10000000000000000 + 203.053832858465  [203.052734375000, 203.055664062500]
54118226280293610 10000000000000000 + 203.269682211571  [203.268554687500, 203.271484375000]
54118226280293611 10000000000000000 + 203.401755217323  [203.400390625000, 203.403320312500]
54118226280293612 10000000000000000 + 203.473032360044  [203.471679687500, 203.474609375000]
54118226280293613 10000000000000000 + 203.696843322243  [203.695312500000, 203.698242187500]
54118226280293614 10000000000000000 + 203.755121048330  [203.753906250000, 203.756835937500]
54118226280293615 10000000000000000 + 203.918254423085  [203.916992187500, 203.919921875000]
54118226280293616 10000000000000000 + 204.321644797800  [204.320312500000, 204.323242187500]
54118226280293617 10000000000000000 + 204.462824505108  [204.460937500000, 204.463867187500]
54118226280293618 10000000000000000 + 204.691806230184  [204.690429687500, 204.693359375000]
54118226280293619 10000000000000000 + 204.877872932038  [204.875976562500, 204.878906250000]
54118226280293620 10000000000000000 + 205.059352221132  [205.057617187500, 205.060546875000]
54118226280293621 10000000000000000 + 205.186049278085  [205.184570312500, 205.187500000000]
54118226280293622 10000000000000000 + 205.244775722827  [205.243164062500, 205.246093750000]
54118226280293623 10000000000000000 + 205.452223149519  [205.451171875000, 205.454101562500]
54118226280293624 10000000000000000 + 205.590929383674  [205.589843750000, 205.592773437500]
54118226280293625 10000000000000000 + 205.803142332865  [205.801757812500, 205.804687500000]
54118226280293626 10000000000000000 + 206.016246423293  [206.014648437500, 206.017578125000]
54118226280293627 10000000000000000 + 206.320081095996  [206.318359375000, 206.321289062500]
54118226280293628 10000000000000000 + 206.383021784711  [206.381835937500, 206.384765625000]
54118226280293629 10000000000000000 + 206.448136209526  [206.446289062500, 206.449218750000]
54118226280293630 10000000000000000 + 206.653147246725  [206.651367187500, 206.654296875000]
54118226280293631 10000000000000000 + 206.950485121312  [206.949218750000, 206.952148437500]
54118226280293632 10000000000000000 + 207.115913442886  [207.114257812500, 207.117187500000]
54118226280293633 10000000000000000 + 207.295047468425  [207.293945312500, 207.296875000000]
54118226280293634 10000000000000000 + 207.507497308111  [207.505859375000, 207.508789062500]
54118226280293635 10000000000000000 + 207.629760667925  [207.627929687500, 207.630859375000]
54118226280293636 10000000000000000 + 207.853046116051  [207.851562500000, 207.854492187500]
54118226280293637 10000000000000000 + 207.945668499048  [207.944335937500, 207.947265625000]
54118226280293638 10000000000000000 + 208.187939264411  [208.186523437500, 208.189453125000]
54118226280293639 10000000000000000 + 208.460627754191  [208.458984375000, 208.461914062500]
54118226280293640 10000000000000000 + 208.542321652689  [208.541015625000, 208.543945312500]
54118226280293641 10000000000000000 + 208.835205148660  [208.833984375000, 208.836914062500]
54118226280293642 10000000000000000 + 209.065089054756  [209.063476562500, 209.066406250000]
54118226280293643 10000000000000000 + 209.199304453236  [209.198242187500, 209.201171875000]
54118226280293644 10000000000000000 + 209.389152199466  [209.387695312500, 209.390625000000]
54118226280293645 10000000000000000 + 209.569438781201  [209.568359375000, 209.571289062500]
54118226280293646 10000000000000000 + 209.640368584014  [209.638671875000, 209.641601562500]
54118226280293647 10000000000000000 + 209.824237134363  [209.823242187500, 209.826171875000]
54118226280293648 10000000000000000 + 209.943422063345  [209.942382812500, 209.945312500000]
54118226280293649 10000000000000000 + 210.155411236407  [210.154296875000, 210.157226562500]
54118226280293650 10000000000000000 + 210.419460257095  [210.417968750000, 210.420898437500]
54118226280293651 10000000000000000 + 210.597701462809  [210.596679687500, 210.599609375000]
54118226280293652 10000000000000000 + 210.717280040747  [210.715820312500, 210.718750000000]
54118226280293653 10000000000000000 + 210.923288046962  [210.921875000000, 210.924804687500]
54118226280293654 10000000000000000 + 210.992558431711  [210.991210937500, 210.994140625000]
54118226280293655 10000000000000000 + 211.224217335393  [211.222656250000, 211.225585937500]
54118226280293656 10000000000000000 + 211.396594390168  [211.395507812500, 211.398437500000]
54118226280293657 10000000000000000 + 211.665471608513  [211.664062500000, 211.666992187500]
54118226280293658 10000000000000000 + 211.717262258717  [211.715820312500, 211.718750000000]
54118226280293659 10000000000000000 + 212.051708958493  [212.049804687500, 212.052734375000]
54118226280293660 10000000000000000 + 212.230912237819  [212.229492187500, 212.232421875000]
54118226280293661 10000000000000000 + 212.457007483195  [212.455078125000, 212.458007812500]
54118226280293662 10000000000000000 + 212.571663000437  [212.570312500000, 212.573242187500]
54118226280293663 10000000000000000 + 212.824390877938  [212.823242187500, 212.826171875000]
54118226280293664 10000000000000000 + 212.958014226299  [212.957031250000, 212.959960937500]
54118226280293665 10000000000000000 + 213.142732596844  [213.141601562500, 213.144531250000]
54118226280293666 10000000000000000 + 213.227815345748  [213.226562500000, 213.229492187500]
54118226280293667 10000000000000000 + 213.494074272226  [213.492187500000, 213.495117187500]
54118226280293668 10000000000000000 + 213.528719773328  [213.527343750000, 213.530273437500]
54118226280293669 10000000000000000 + 213.703260085416  [213.702148437500, 213.705078125000]
54118226280293670 10000000000000000 + 213.975821239904  [213.974609375000, 213.977539062500]
54118226280293671 10000000000000000 + 214.045426562246  [214.043945312500, 214.046875000000]
54118226280293672 10000000000000000 + 214.419289101527  [214.417968750000, 214.420898437500]
54118226280293673 10000000000000000 + 214.521715971959  [214.520507812500, 214.523437500000]
54118226280293674 10000000000000000 + 214.672086438807  [214.670898437500, 214.673828125000]
54118226280293675 10000000000000000 + 214.852122014830  [214.850585937500, 214.853515625000]
54118226280293676 10000000000000000 + 214.963282809431  [214.961914062500, 214.964843750000]
54118226280293677 10000000000000000 + 215.176003518027  [215.174804687500, 215.177734375000]
54118226280293678 10000000000000000 + 215.265810108651  [215.264648437500, 215.267578125000]
54118226280293679 10000000000000000 + 215.577573528303  [215.576171875000, 215.579101562500]
54118226280293680 10000000000000000 + 215.718955490649  [215.717773437500, 215.720703125000]
54118226280293681 10000000000000000 + 215.844337491050  [215.842773437500, 215.845703125000]
54118226280293682 10000000000000000 + 216.090124095352  [216.088867187500, 216.091796875000]
54118226280293683 10000000000000000 + 216.343567573867  [216.341796875000, 216.344726562500]
54118226280293684 10000000000000000 + 216.446975432002  [216.445312500000, 216.448242187500]
54118226280293685 10000000000000000 + 216.605525448877  [216.604492187500, 216.607421875000]
54118226280293686 10000000000000000 + 216.674263752475  [216.672851562500, 216.675781250000]
54118226280293687 10000000000000000 + 216.831681861741  [216.830078125000, 216.833007812500]
54118226280293688 10000000000000000 + 217.103557399817  [217.102539062500, 217.105468750000]
54118226280293689 10000000000000000 + 217.347923036310  [217.346679687500, 217.349609375000]
54118226280293690 10000000000000000 + 217.508248738462  [217.506835937500, 217.509765625000]
54118226280293691 10000000000000000 + 217.700031142438  [217.698242187500, 217.701171875000]
54118226280293692 10000000000000000 + 217.948945962366  [217.947265625000, 217.950195312500]
54118226280293693 10000000000000000 + 218.123737727838  [218.122070312500, 218.125000000000]
54118226280293694 10000000000000000 + 218.283414472015  [218.282226562500, 218.285156250000]
54118226280293695 10000000000000000 + 218.496991099875  [218.495117187500, 218.498046875000]
54118226280293696 10000000000000000 + 218.742150351834  [218.740234375000, 218.743164062500]
54118226280293697 10000000000000000 + 218.872521225280  [218.871093750000, 218.874023437500]
54118226280293698 10000000000000000 + 219.056155232206  [219.054687500000, 219.057617187500]
54118226280293699 10000000000000000 + 219.255856141450  [219.253906250000, 219.256835937500]
54118226280293700 10000000000000000 + 219.395899218659  [219.394531250000, 219.397460937500]
54118226280293701 10000000000000000 + 219.532930419407  [219.531250000000, 219.534179687500]
54118226280293702 10000000000000000 + 219.815975060682  [219.814453125000, 219.817382812500]
54118226280293703 10000000000000000 + 219.893403168254  [219.891601562500, 219.894531250000]
54118226280293704 10000000000000000 + 220.116391488266  [220.115234375000, 220.118164062500]
54118226280293705 10000000000000000 + 220.267881703476  [220.266601562500, 220.269531250000]
54118226280293706 10000000000000000 + 220.407019131642  [220.405273437500, 220.408203125000]
54118226280293707 10000000000000000 + 220.601226455935  [220.599609375000, 220.602539062500]
54118226280293708 10000000000000000 + 220.944053350347  [220.942382812500, 220.945312500000]
54118226280293709 10000000000000000 + 221.009252257437  [221.007812500000, 221.010742187500]
54118226280293710 10000000000000000 + 221.224036593685  [221.222656250000, 221.225585937500]
54118226280293711 10000000000000000 + 221.324860446687  [221.323242187500, 221.326171875000]
54118226280293712 10000000000000000 + 221.558357271536  [221.556640625000, 221.559570312500]
54118226280293713 10000000000000000 + 221.722459591452  [221.720703125000, 221.723632812500]
54118226280293714 10000000000000000 + 221.832444983502  [221.831054687500, 221.833984375000]
54118226280293715 10000000000000000 + 221.976158984605  [221.974609375000, 221.977539062500]
54118226280293716 10000000000000000 + 222.103870646185  [222.102539062500, 222.105468750000]
54118226280293717 10000000000000000 + 222.413148203667  [222.412109375000, 222.415039062500]
54118226280293718 10000000000000000 + 222.519622085598  [222.518554687500, 222.521484375000]
54118226280293719 10000000000000000 + 222.629191843291  [222.627929687500, 222.630859375000]
54118226280293720 10000000000000000 + 222.778784468817  [222.777343750000, 222.780273437500]
54118226280293721 10000000000000000 + 223.010904902042  [223.009765625000, 223.012695312500]
54118226280293722 10000000000000000 + 223.319911156836  [223.318359375000, 223.321289062500]
54118226280293723 10000000000000000 + 223.500201367065  [223.499023437500, 223.501953125000]
54118226280293724 10000000000000000 + 223.599890556933  [223.598632812500, 223.601562500000]
54118226280293725 10000000000000000 + 223.830153113388  [223.829101562500, 223.832031250000]
54118226280293726 10000000000000000 + 223.969969570585  [223.968750000000, 223.971679687500]
54118226280293727 10000000000000000 + 224.316690372599  [224.315429687500, 224.318359375000]
54118226280293728 10000000000000000 + 224.365297625536  [224.364257812500, 224.367187500000]
54118226280293729 10000000000000000 + 224.555672985935  [224.554687500000, 224.557617187500]
54118226280293730 10000000000000000 + 224.766773165087  [224.765625000000, 224.768554687500]
54118226280293731 10000000000000000 + 224.901820372242  [224.900390625000, 224.903320312500]
54118226280293732 10000000000000000 + 225.118163632038  [225.116210937500, 225.119140625000]
54118226280293733 10000000000000000 + 225.239524037233  [225.238281250000, 225.241210937500]
54118226280293734 10000000000000000 + 225.355993239007  [225.354492187500, 225.357421875000]
54118226280293735 10000000000000000 + 225.599590555990  [225.597656250000, 225.600585937500]
54118226280293736 10000000000000000 + 225.846990617002  [225.845703125000, 225.848632812500]
54118226280293737 10000000000000000 + 226.080928553972  [226.079101562500, 226.082031250000]
54118226280293738 10000000000000000 + 226.167466167082  [226.166015625000, 226.168945312500]
54118226280293739 10000000000000000 + 226.266082086099  [226.264648437500, 226.267578125000]
54118226280293740 10000000000000000 + 226.402342449399  [226.400390625000, 226.403320312500]
54118226280293741 10000000000000000 + 226.560162468153  [226.558593750000, 226.561523437500]
54118226280293742 10000000000000000 + 226.873809847861  [226.872070312500, 226.875000000000]
54118226280293743 10000000000000000 + 226.956384263233  [226.955078125000, 226.958007812500]
54118226280293744 10000000000000000 + 227.225700086812  [227.224609375000, 227.227539062500]
54118226280293745 10000000000000000 + 227.345068659078  [227.343750000000, 227.346679687500]
54118226280293746 10000000000000000 + 227.661875378606  [227.660156250000, 227.663085937500]
54118226280293747 10000000000000000 + 227.898115564916  [227.896484375000, 227.899414062500]
54118226280293748 10000000000000000 + 228.031805648282  [228.030273437500, 228.033203125000]
54118226280293749 10000000000000000 + 228.261177675003  [228.259765625000, 228.262695312500]
54118226280293750 10000000000000000 + 228.343010861816  [228.341796875000, 228.344726562500]
54118226280293751 10000000000000000 + 228.546506258785  [228.544921875000, 228.547851562500]
54118226280293752 10000000000000000 + 228.660129032000  [228.658203125000, 228.661132812500]
54118226280293753 10000000000000000 + 228.896305375412  [228.894531250000, 228.897460937500]
54118226280293754 10000000000000000 + 229.142764898736  [229.141601562500, 229.144531250000]
54118226280293755 10000000000000000 + 229.267573594161  [229.265625000000, 229.268554687500]
54118226280293756 10000000000000000 + 229.379511647950  [229.377929687500, 229.380859375000]
54118226280293757 10000000000000000 + 229.613200555738  [229.611328125000, 229.614257812500]
54118226280293758 10000000000000000 + 229.757134811375  [229.755859375000, 229.758789062500]
54118226280293759 10000000000000000 + 229.870646351751  [229.869140625000, 229.872070312500]
54118226280293760 10000000000000000 + 230.101000541948  [230.099609375000, 230.102539062500]
54118226280293761 10000000000000000 + 230.213821173055  [230.211914062500, 230.214843750000]
54118226280293762 10000000000000000 + 230.508847718446  [230.507812500000, 230.510742187500]
54118226280293763 10000000000000000 + 230.768737083474  [230.767578125000, 230.770507812500]
54118226280293764 10000000000000000 + 230.948145832705  [230.946289062500, 230.949218750000]
54118226280293765 10000000000000000 + 231.095649926429  [231.093750000000, 231.096679687500]
54118226280293766 10000000000000000 + 231.255608944259  [231.253906250000, 231.256835937500]
54118226280293767 10000000000000000 + 231.376886583034  [231.375000000000, 231.377929687500]
54118226280293768 10000000000000000 + 231.644310163215  [231.642578125000, 231.645507812500]
54118226280293769 10000000000000000 + 231.747767467058  [231.746093750000, 231.749023437500]
54118226280293770 10000000000000000 + 231.807491870065  [231.805664062500, 231.808593750000]
54118226280293771 10000000000000000 + 232.077266037071  [232.076171875000, 232.079101562500]
54118226280293772 10000000000000000 + 232.302426645102  [232.300781250000, 232.303710937500]
54118226280293773 10000000000000000 + 232.423146668748  [232.421875000000, 232.424804687500]
54118226280293774 10000000000000000 + 232.662037072746  [232.660156250000, 232.663085937500]
54118226280293775 10000000000000000 + 232.766506133363  [232.764648437500, 232.767578125000]
54118226280293776 10000000000000000 + 232.932380955745  [232.930664062500, 232.933593750000]
54118226280293777 10000000000000000 + 233.111874050222  [233.110351562500, 233.113281250000]
54118226280293778 10000000000000000 + 233.312082422772  [233.310546875000, 233.313476562500]
54118226280293779 10000000000000000 + 233.494825909870  [233.493164062500, 233.496093750000]
54118226280293780 10000000000000000 + 233.625236238182  [233.624023437500, 233.626953125000]
54118226280293781 10000000000000000 + 233.745825524264  [233.744140625000, 233.747070312500]
54118226280293782 10000000000000000 + 233.878631968272  [233.876953125000, 233.879882812500]
54118226280293783 10000000000000000 + 234.134260939625  [234.132812500000, 234.135742187500]
54118226280293784 10000000000000000 + 234.423568950519  [234.421875000000, 234.424804687500]
54118226280293785 10000000000000000 + 234.670406237835  [234.668945312500, 234.671875000000]
54118226280293786 10000000000000000 + 234.747684059048  [234.746093750000, 234.749023437500]
54118226280293787 10000000000000000 + 234.926420695758  [234.924804687500, 234.927734375000]
54118226280293788 10000000000000000 + 235.033904571624  [235.032226562500, 235.035156250000]
54118226280293789 10000000000000000 + 235.114718010513  [235.113281250000, 235.116210937500]
54118226280293790 10000000000000000 + 235.448303363901  [235.447265625000, 235.450195312500]
54118226280293791 10000000000000000 + 235.718336666237  [235.716796875000, 235.719726562500]
54118226280293792 10000000000000000 + 235.973347450469  [235.971679687500, 235.974609375000]
54118226280293793 10000000000000000 + 236.068338325391  [236.066406250000, 236.069335937500]
54118226280293794 10000000000000000 + 236.210781303642  [236.208984375000, 236.211914062500]
54118226280293795 10000000000000000 + 236.533810076765  [236.532226562500, 236.535156250000]
54118226280293796 10000000000000000 + 236.755364286574  [236.753906250000, 236.756835937500]
54118226280293797 10000000000000000 + 236.910257957385  [236.909179687500, 236.912109375000]
54118226280293798 10000000000000000 + 237.075380905267  [237.074218750000, 237.077148437500]
54118226280293799 10000000000000000 + 237.168425525039  [237.166992187500, 237.169921875000]
54118226280293800 10000000000000000 + 237.300292710323  [237.298828125000, 237.301757812500]
54118226280293801 10000000000000000 + 237.391419330633  [237.389648437500, 237.392578125000]
54118226280293802 10000000000000000 + 237.605589408522  [237.604492187500, 237.607421875000]
54118226280293803 10000000000000000 + 237.808245002508  [237.806640625000, 237.809570312500]
54118226280293804 10000000000000000 + 238.048662459841  [238.046875000000, 238.049804687500]
54118226280293805 10000000000000000 + 238.263832826285  [238.262695312500, 238.265625000000]
54118226280293806 10000000000000000 + 238.504300020098  [238.502929687500, 238.505859375000]
54118226280293807 10000000000000000 + 238.602212425411  [238.600585937500, 238.603515625000]
54118226280293808 10000000000000000 + 238.721016572880  [238.719726562500, 238.722656250000]
54118226280293809 10000000000000000 + 238.898081117041  [238.896484375000, 238.899414062500]
54118226280293810 10000000000000000 + 239.035786784209  [239.034179687500, 239.037109375000]
54118226280293811 10000000000000000 + 239.255702374148  [239.253906250000, 239.256835937500]
54118226280293812 10000000000000000 + 239.484815335218  [239.483398437500, 239.486328125000]
54118226280293813 10000000000000000 + 239.580480755538  [239.579101562500, 239.582031250000]
54118226280293814 10000000000000000 + 239.775767443304  [239.774414062500, 239.777343750000]
54118226280293815 10000000000000000 + 239.976152375185  [239.974609375000, 239.977539062500]
54118226280293816 10000000000000000 + 240.077241774124  [240.076171875000, 240.079101562500]
54118226280293817 10000000000000000 + 240.286724375890  [240.285156250000, 240.288085937500]
54118226280293818 10000000000000000 + 240.484382558369  [240.483398437500, 240.486328125000]
54118226280293819 10000000000000000 + 240.776271612808  [240.774414062500, 240.777343750000]
54118226280293820 10000000000000000 + 240.958951978410  [240.957031250000, 240.959960937500]
54118226280293821 10000000000000000 + 241.117078815925  [241.115234375000, 241.118164062500]
54118226280293822 10000000000000000 + 241.329364888038  [241.328125000000, 241.331054687500]
54118226280293823 10000000000000000 + 241.471754442273  [241.470703125000, 241.473632812500]
54118226280293824 10000000000000000 + 241.678433001216  [241.676757812500, 241.679687500000]
54118226280293825 10000000000000000 + 241.751794389370  [241.750000000000, 241.752929687500]
54118226280293826 10000000000000000 + 241.969001099469  [241.967773437500, 241.970703125000]
54118226280293827 10000000000000000 + 242.051452818659  [242.049804687500, 242.052734375000]
54118226280293828 10000000000000000 + 242.217711939721  [242.215820312500, 242.218750000000]
54118226280293829 10000000000000000 + 242.438517900606  [242.437500000000, 242.440429687500]
54118226280293830 10000000000000000 + 242.614365129152  [242.613281250000, 242.616210937500]
54118226280293831 10000000000000000 + 242.692637677386  [242.691406250000, 242.694335937500]
54118226280293832 10000000000000000 + 243.067234219602  [243.065429687500, 243.068359375000]
54118226280293833 10000000000000000 + 243.267059752726  [243.265625000000, 243.268554687500]
54118226280293834 10000000000000000 + 243.453800797233  [243.452148437500, 243.455078125000]
54118226280293835 10000000000000000 + 243.510838705809  [243.509765625000, 243.512695312500]
54118226280293836 10000000000000000 + 243.716746830464  [243.714843750000, 243.717773437500]
54118226280293837 10000000000000000 + 243.962318005158  [243.960937500000, 243.963867187500]
54118226280293838 10000000000000000 + 244.143817379561  [244.142578125000, 244.145507812500]
54118226280293839 10000000000000000 + 244.257519975560  [244.255859375000, 244.258789062500]
54118226280293840 10000000000000000 + 244.436583442243  [244.435546875000, 244.438476562500]
54118226280293841 10000000000000000 + 244.642826195448  [244.641601562500, 244.644531250000]
54118226280293842 10000000000000000 + 244.698789389719  [244.697265625000, 244.700195312500]
54118226280293843 10000000000000000 + 245.060292243770  [245.058593750000, 245.061523437500]
54118226280293844 10000000000000000 + 245.163003329249  [245.161132812500, 245.164062500000]
54118226280293845 10000000000000000 + 245.302628639822  [245.300781250000, 245.303710937500]
54118226280293846 10000000000000000 + 245.502973170525  [245.501953125000, 245.504882812500]
54118226280293847 10000000000000000 + 245.782045303120  [245.780273437500, 245.783203125000]
54118226280293848 10000000000000000 + 245.879930399760  [245.878906250000, 245.881835937500]
54118226280293849 10000000000000000 + 246.054498053219  [246.052734375000, 246.055664062500]
54118226280293850 10000000000000000 + 246.247241141018  [246.246093750000, 246.249023437500]
54118226280293851 10000000000000000 + 246.489190037927  [246.487304687500, 246.490234375000]
54118226280293852 10000000000000000 + 246.642097365822  [246.640625000000, 246.643554687500]
54118226280293853 10000000000000000 + 246.731626215361  [246.730468750000, 246.733398437500]
54118226280293854 10000000000000000 + 247.115865054561  [247.114257812500, 247.117187500000]
54118226280293855 10000000000000000 + 247.360300914535  [247.358398437500, 247.361328125000]
54118226280293856 10000000000000000 + 247.529731076678  [247.528320312500, 247.531250000000]
54118226280293857 10000000000000000 + 247.623950399389  [247.622070312500, 247.625000000000]
54118226280293858 10000000000000000 + 247.736727915348  [247.735351562500, 247.738281250000]
54118226280293859 10000000000000000 + 247.949802018891  [247.948242187500, 247.951171875000]
54118226280293860 10000000000000000 + 248.187678603036  [248.186523437500, 248.189453125000]
54118226280293861 10000000000000000 + 248.364179991867  [248.362304687500, 248.365234375000]
54118226280293862 10000000000000000 + 248.395496071648  [248.393554687500, 248.396484375000]
54118226280293863 10000000000000000 + 248.575751607559  [248.574218750000, 248.577148437500]
54118226280293864 10000000000000000 + 248.768845682225  [248.767578125000, 248.770507812500]
54118226280293865 10000000000000000 + 249.042745378522  [249.041015625000, 249.043945312500]
54118226280293866 10000000000000000 + 249.124857248091  [249.123046875000, 249.125976562500]
54118226280293867 10000000000000000 + 249.300689660061  [249.298828125000, 249.301757812500]
54118226280293868 10000000000000000 + 249.501750286143  [249.500000000000, 249.502929687500]
54118226280293869 10000000000000000 + 249.605835777976  [249.604492187500, 249.607421875000]
54118226280293870 10000000000000000 + 249.815208681758  [249.813476562500, 249.816406250000]
54118226280293871 10000000000000000 + 250.069994729781  [250.068359375000, 250.071289062500]
54118226280293872 10000000000000000 + 250.168348499649  [250.166992187500, 250.169921875000]
54118226280293873 10000000000000000 + 250.329709757445  [250.328125000000, 250.331054687500]
54118226280293874 10000000000000000 + 250.533317592240  [250.532226562500, 250.535156250000]
54118226280293875 10000000000000000 + 250.653942466370  [250.652343750000, 250.655273437500]
54118226280293876 10000000000000000 + 250.911869215245  [250.910156250000, 250.913085937500]
54118226280293877 10000000000000000 + 251.094865629629  [251.093750000000, 251.096679687500]
54118226280293878 10000000000000000 + 251.339877006182  [251.338867187500, 251.341796875000]
54118226280293879 10000000000000000 + 251.411896858994  [251.410156250000, 251.413085937500]
54118226280293880 10000000000000000 + 251.548501620161  [251.546875000000, 251.549804687500]
54118226280293881 10000000000000000 + 251.838061447304  [251.836914062500, 251.839843750000]
54118226280293882 10000000000000000 + 251.975557813671  [251.973632812500, 251.976562500000]
54118226280293883 10000000000000000 + 252.103765477177  [252.102539062500, 252.105468750000]
54118226280293884 10000000000000000 + 252.433969154514  [252.432617187500, 252.435546875000]
54118226280293885 10000000000000000 + 252.498039165165  [252.496093750000, 252.499023437500]
54118226280293886 10000000000000000 + 252.704580571205  [252.703125000000, 252.706054687500]
54118226280293887 10000000000000000 + 252.815941503773  [252.814453125000, 252.817382812500]
54118226280293888 10000000000000000 + 253.011889245432  [253.010742187500, 253.013671875000]
54118226280293889 10000000000000000 + 253.319107149665  [253.317382812500, 253.320312500000]
54118226280293890 10000000000000000 + 253.486193654492  [253.484375000000, 253.487304687500]
54118226280293891 10000000000000000 + 253.650795172678  [253.649414062500, 253.652343750000]
54118226280293892 10000000000000000 + 253.740224139220  [253.738281250000, 253.741210937500]
54118226280293893 10000000000000000 + 253.911423269274  [253.910156250000, 253.913085937500]
54118226280293894 10000000000000000 + 254.293402427786  [254.291992187500, 254.294921875000]
54118226280293895 10000000000000000 + 254.407066540143  [254.405273437500, 254.408203125000]
54118226280293896 10000000000000000 + 254.495127330816  [254.494140625000, 254.497070312500]
54118226280293897 10000000000000000 + 254.728208684435  [254.726562500000, 254.729492187500]
54118226280293898 10000000000000000 + 254.956485367667  [254.955078125000, 254.958007812500]
54118226280293899 10000000000000000 + 255.152446652712  [255.151367187500, 255.154296875000]
54118226280293900 10000000000000000 + 255.421625095940  [255.419921875000, 255.422851562500]
54118226280293901 10000000000000000 + 255.451073919332  [255.449218750000, 255.452148437500]
54118226280293902 10000000000000000 + 255.585145847693  [255.583984375000, 255.586914062500]
54118226280293903 10000000000000000 + 255.777802481119  [255.776367187500, 255.779296875000]
54118226280293904 10000000000000000 + 255.906899683055  [255.905273437500, 255.908203125000]
54118226280293905 10000000000000000 + 256.181809844001  [256.180664062500, 256.183593750000]
54118226280293906 10000000000000000 + 256.333381452449  [256.332031250000, 256.334960937500]
54118226280293907 10000000000000000 + 256.504117888930  [256.502929687500, 256.505859375000]
54118226280293908 10000000000000000 + 256.724985857444  [256.723632812500, 256.726562500000]
54118226280293909 10000000000000000 + 256.851659361298  [256.850585937500, 256.853515625000]
54118226280293910 10000000000000000 + 257.181366447453  [257.179687500000, 257.182617187500]
54118226280293911 10000000000000000 + 257.232649214233  [257.231445312500, 257.234375000000]
54118226280293912 10000000000000000 + 257.383618596226  [257.381835937500, 257.384765625000]
54118226280293913 10000000000000000 + 257.502947291557  [257.501953125000, 257.504882812500]
54118226280293914 10000000000000000 + 257.625720121877  [257.624023437500, 257.626953125000]
54118226280293915 10000000000000000 + 257.934107037507  [257.932617187500, 257.935546875000]
54118226280293916 10000000000000000 + 258.085076627025  [258.083984375000, 258.086914062500]
54118226280293917 10000000000000000 + 258.321824999179  [258.320312500000, 258.323242187500]
54118226280293918 10000000000000000 + 258.601462671480  [258.599609375000, 258.602539062500]
54118226280293919 10000000000000000 + 258.723307640190  [258.721679687500, 258.724609375000]
54118226280293920 10000000000000000 + 258.801198796543  [258.799804687500, 258.802734375000]
54118226280293921 10000000000000000 + 258.998985055420  [258.997070312500, 259.000000000000]
54118226280293922 10000000000000000 + 259.217096860451  [259.215820312500, 259.218750000000]
54118226280293923 10000000000000000 + 259.356609762467  [259.355468750000, 259.358398437500]
54118226280293924 10000000000000000 + 259.500091254238  [259.499023437500, 259.501953125000]
54118226280293925 10000000000000000 + 259.801403104501  [259.799804687500, 259.802734375000]
54118226280293926 10000000000000000 + 259.988500028253  [259.987304687500, 259.990234375000]
54118226280293927 10000000000000000 + 260.129608078231  [260.127929687500, 260.130859375000]
54118226280293928 10000000000000000 + 260.362384867731  [260.361328125000, 260.364257812500]
54118226280293929 10000000000000000 + 260.462105844469  [260.460937500000, 260.463867187500]
54118226280293930 10000000000000000 + 260.608213021193  [260.606445312500, 260.609375000000]
54118226280293931 10000000000000000 + 260.811050648218  [260.809570312500, 260.812500000000]
54118226280293932 10000000000000000 + 260.943142020042  [260.941406250000, 260.944335937500]
54118226280293933 10000000000000000 + 261.076080737303  [261.074218750000, 261.077148437500]
54118226280293934 10000000000000000 + 261.296477304700  [261.294921875000, 261.297851562500]
54118226280293935 10000000000000000 + 261.447743895165  [261.446289062500, 261.449218750000]
54118226280293936 10000000000000000 + 261.578309679258  [261.577148437500, 261.580078125000]
54118226280293937 10000000000000000 + 261.825979348306  [261.824218750000, 261.827148437500]
54118226280293938 10000000000000000 + 261.872335829433  [261.871093750000, 261.874023437500]
54118226280293939 10000000000000000 + 262.118544038444  [262.117187500000, 262.120117187500]
54118226280293940 10000000000000000 + 262.241951076911  [262.240234375000, 262.243164062500]
54118226280293941 10000000000000000 + 262.490705050890  [262.489257812500, 262.492187500000]
54118226280293942 10000000000000000 + 262.874495932400  [262.873046875000, 262.875976562500]
54118226280293943 10000000000000000 + 263.024557882313  [263.023437500000, 263.026367187500]
54118226280293944 10000000000000000 + 263.205205373876  [263.204101562500, 263.207031250000]
54118226280293945 10000000000000000 + 263.265471357101  [263.263671875000, 263.266601562500]
54118226280293946 10000000000000000 + 263.536777386501  [263.535156250000, 263.538085937500]
54118226280293947 10000000000000000 + 263.797270904987  [263.795898437500, 263.798828125000]
54118226280293948 10000000000000000 + 263.912918324724  [263.911132812500, 263.914062500000]
54118226280293949 10000000000000000 + 264.016483082174  [264.014648437500, 264.017578125000]
54118226280293950 10000000000000000 + 264.241977975315  [264.240234375000, 264.243164062500]
54118226280293951 10000000000000000 + 264.544595126469  [264.542968750000, 264.545898437500]
54118226280293952 10000000000000000 + 264.679100796429  [264.677734375000, 264.680664062500]
54118226280293953 10000000000000000 + 264.873552135228  [264.872070312500, 264.875000000000]
54118226280293954 10000000000000000 + 264.975285351491  [264.973632812500, 264.976562500000]
54118226280293955 10000000000000000 + 265.146593772719  [265.145507812500, 265.148437500000]
54118226280293956 10000000000000000 + 265.395936257231  [265.394531250000, 265.397460937500]
54118226280293957 10000000000000000 + 265.502373722494  [265.500976562500, 265.503906250000]
54118226280293958 10000000000000000 + 265.670234506551  [265.668945312500, 265.671875000000]
54118226280293959 10000000000000000 + 265.776679421939  [265.775390625000, 265.778320312500]
54118226280293960 10000000000000000 + 266.000620997735  [265.999023437500, 266.001953125000]
54118226280293961 10000000000000000 + 266.197679551684  [266.196289062500, 266.199218750000]
54118226280293962 10000000000000000 + 266.464154683211  [266.462890625000, 266.465820312500]
54118226280293963 10000000000000000 + 266.616936617215  [266.615234375000, 266.618164062500]
54118226280293964 10000000000000000 + 266.764863406088  [266.763671875000, 266.766601562500]
54118226280293965 10000000000000000 + 266.941651713534  [266.940429687500, 266.943359375000]
54118226280293966 10000000000000000 + 267.062418951211  [267.060546875000, 267.063476562500]
54118226280293967 10000000000000000 + 267.208312379729  [267.207031250000, 267.209960937500]
54118226280293968 10000000000000000 + 267.507171660192  [267.505859375000, 267.508789062500]
54118226280293969 10000000000000000 + 267.718444195131  [267.716796875000, 267.719726562500]
54118226280293970 10000000000000000 + 267.841591220016  [267.839843750000, 267.842773437500]
54118226280293971 10000000000000000 + 267.996982959642  [267.995117187500, 267.998046875000]
54118226280293972 10000000000000000 + 268.159882851470  [268.158203125000, 268.161132812500]
54118226280293973 10000000000000000 + 268.308889730036  [268.307617187500, 268.310546875000]
54118226280293974 10000000000000000 + 268.432481695051  [268.430664062500, 268.433593750000]
54118226280293975 10000000000000000 + 268.648931293234  [268.647460937500, 268.650390625000]
54118226280293976 10000000000000000 + 268.749590528432  [268.748046875000, 268.750976562500]
54118226280293977 10000000000000000 + 268.877312137361  [268.875976562500, 268.878906250000]
54118226280293978 10000000000000000 + 269.204254235333  [269.203125000000, 269.206054687500]
54118226280293979 10000000000000000 + 269.406378015200  [269.405273437500, 269.408203125000]
54118226280293980 10000000000000000 + 269.575970254964  [269.574218750000, 269.577148437500]
54118226280293981 10000000000000000 + 269.708088334557  [269.707031250000, 269.709960937500]
54118226280293982 10000000000000000 + 269.985632276507  [269.984375000000, 269.987304687500]
54118226280293983 10000000000000000 + 270.094253787487  [270.092773437500, 270.095703125000]
54118226280293984 10000000000000000 + 270.386801705115  [270.385742187500, 270.388671875000]
54118226280293985 10000000000000000 + 270.663231210812  [270.662109375000, 270.665039062500]
54118226280293986 10000000000000000 + 270.731027893605  [270.729492187500, 270.732421875000]
54118226280293987 10000000000000000 + 270.867397731382  [270.866210937500, 270.869140625000]
54118226280293988 10000000000000000 + 270.941291042358  [270.939453125000, 270.942382812500]
54118226280293989 10000000000000000 + 271.200786532102  [271.199218750000, 271.202148437500]
54118226280293990 10000000000000000 + 271.442096771405  [271.440429687500, 271.443359375000]
54118226280293991 10000000000000000 + 271.501983453665  [271.500976562500, 271.503906250000]
54118226280293992 10000000000000000 + 271.677916903925  [271.676757812500, 271.679687500000]
54118226280293993 10000000000000000 + 271.966090616739  [271.964843750000, 271.967773437500]
54118226280293994 10000000000000000 + 272.051630241001  [272.049804687500, 272.052734375000]
54118226280293995 10000000000000000 + 272.227617763231  [272.226562500000, 272.229492187500]
54118226280293996 10000000000000000 + 272.441420551722  [272.440429687500, 272.443359375000]
54118226280293997 10000000000000000 + 272.777689796318  [272.776367187500, 272.779296875000]
54118226280293998 10000000000000000 + 272.933897160822  [272.932617187500, 272.935546875000]
54118226280293999 10000000000000000 + 273.046961342607  [273.045898437500, 273.048828125000]
54118226280294000 10000000000000000 + 273.262504477350  [273.260742187500, 273.263671875000]
54118226280294001 10000000000000000 + 273.452138029525  [273.450195312500, 273.453125000000]
54118226280294002 10000000000000000 + 273.597979918001  [273.596679687500, 273.599609375000]
54118226280294003 10000000000000000 + 273.672254693477  [273.670898437500, 273.673828125000]
54118226280294004 10000000000000000 + 273.847866218869  [273.846679687500, 273.849609375000]
54118226280294005 10000000000000000 + 273.994437926673  [273.993164062500, 273.996093750000]
54118226280294006 10000000000000000 + 274.249271606906  [274.248046875000, 274.250976562500]
54118226280294007 10000000000000000 + 274.370891699722  [274.369140625000, 274.372070312500]
54118226280294008 10000000000000000 + 274.656905730086  [274.655273437500, 274.658203125000]
54118226280294009 10000000000000000 + 274.907401691136  [274.906250000000, 274.909179687500]
54118226280294010 10000000000000000 + 275.098094268363  [275.096679687500, 275.099609375000]
54118226280294011 10000000000000000 + 275.202212737786  [275.201171875000, 275.204101562500]
54118226280294012 10000000000000000 + 275.453892034507  [275.452148437500, 275.455078125000]
54118226280294013 10000000000000000 + 275.596719176336  [275.595703125000, 275.598632812500]
54118226280294014 10000000000000000 + 275.744905361993  [275.743164062500, 275.746093750000]
54118226280294015 10000000000000000 + 275.835708508452  [275.833984375000, 275.836914062500]
54118226280294016 10000000000000000 + 276.099292948667  [276.097656250000, 276.100585937500]
54118226280294017 10000000000000000 + 276.344968069530  [276.343750000000, 276.346679687500]
54118226280294018 10000000000000000 + 276.550038241398  [276.548828125000, 276.551757812500]
54118226280294019 10000000000000000 + 276.647545825409  [276.646484375000, 276.649414062500]
54118226280294020 10000000000000000 + 276.823140020428  [276.821289062500, 276.824218750000]
54118226280294021 10000000000000000 + 276.972571404112  [276.970703125000, 276.973632812500]
54118226280294022 10000000000000000 + 277.050455035563  [277.048828125000, 277.051757812500]
54118226280294023 10000000000000000 + 277.322481399543  [277.321289062500, 277.324218750000]
54118226280294024 10000000000000000 + 277.444576811483  [277.443359375000, 277.446289062500]
54118226280294025 10000000000000000 + 277.629574120926  [277.627929687500, 277.630859375000]
54118226280294026 10000000000000000 + 277.848601872210  [277.846679687500, 277.849609375000]
54118226280294027 10000000000000000 + 278.019828982820  [278.018554687500, 278.021484375000]
54118226280294028 10000000000000000 + 278.278411572171  [278.277343750000, 278.280273437500]
54118226280294029 10000000000000000 + 278.389440986885  [278.387695312500, 278.390625000000]
54118226280294030 10000000000000000 + 278.473692651324  [278.472656250000, 278.475585937500]
54118226280294031 10000000000000000 + 278.624770226495  [278.623046875000, 278.625976562500]
54118226280294032 10000000000000000 + 278.893070939055  [278.891601562500, 278.894531250000]
54118226280294033 10000000000000000 + 279.169089829436  [279.167968750000, 279.170898437500]
54118226280294034 10000000000000000 + 279.309933110047  [279.308593750000, 279.311523437500]
54118226280294035 10000000000000000 + 279.426525234849  [279.424804687500, 279.427734375000]
54118226280294036 10000000000000000 + 279.629146737164  [279.627929687500, 279.630859375000]
54118226280294037 10000000000000000 + 279.659165816407  [279.657226562500, 279.660156250000]
54118226280294038 10000000000000000 + 280.040056978720  [280.039062500000, 280.041992187500]
54118226280294039 10000000000000000 + 280.066926189316  [280.065429687500, 280.068359375000]
54118226280294040 10000000000000000 + 280.335663553521  [280.333984375000, 280.336914062500]
54118226280294041 10000000000000000 + 280.512437770871  [280.510742187500, 280.513671875000]
54118226280294042 10000000000000000 + 280.655180977554  [280.653320312500, 280.656250000000]
54118226280294043 10000000000000000 + 280.831425307650  [280.830078125000, 280.833007812500]
54118226280294044 10000000000000000 + 281.072347216034  [281.071289062500, 281.074218750000]
54118226280294045 10000000000000000 + 281.290738586953  [281.289062500000, 281.291992187500]
54118226280294046 10000000000000000 + 281.515087207489  [281.513671875000, 281.516601562500]
54118226280294047 10000000000000000 + 281.626370402034  [281.625000000000, 281.627929687500]
54118226280294048 10000000000000000 + 281.816018113985  [281.814453125000, 281.817382812500]
54118226280294049 10000000000000000 + 281.971599244165  [281.969726562500, 281.972656250000]
54118226280294050 10000000000000000 + 282.248625096027  [282.247070312500, 282.250000000000]
54118226280294051 10000000000000000 + 282.472249394524  [282.470703125000, 282.473632812500]
54118226280294052 10000000000000000 + 282.602487107737  [282.600585937500, 282.603515625000]
54118226280294053 10000000000000000 + 282.813231489217  [282.811523437500, 282.814453125000]
54118226280294054 10000000000000000 + 282.965810273698  [282.963867187500, 282.966796875000]
54118226280294055 10000000000000000 + 283.238100765749  [283.236328125000, 283.239257812500]
54118226280294056 10000000000000000 + 283.382760243051  [283.380859375000, 283.383789062500]
54118226280294057 10000000000000000 + 283.536396143295  [283.535156250000, 283.538085937500]
54118226280294058 10000000000000000 + 283.710165193953  [283.708984375000, 283.711914062500]
54118226280294059 10000000000000000 + 283.822304341184  [283.821289062500, 283.824218750000]
54118226280294060 10000000000000000 + 283.971721692193  [283.970703125000, 283.973632812500]
54118226280294061 10000000000000000 + 284.094796087498  [284.093750000000, 284.096679687500]
54118226280294062 10000000000000000 + 284.246801434694  [284.245117187500, 284.248046875000]
54118226280294063 10000000000000000 + 284.423518057735  [284.421875000000, 284.424804687500]
54118226280294064 10000000000000000 + 284.624539123810  [284.623046875000, 284.625976562500]
54118226280294065 10000000000000000 + 284.821323473607  [284.820312500000, 284.823242187500]
54118226280294066 10000000000000000 + 285.069805485947  [285.068359375000, 285.071289062500]
54118226280294067 10000000000000000 + 285.199122092988  [285.197265625000, 285.200195312500]
54118226280294068 10000000000000000 + 285.256226955548  [285.254882812500, 285.257812500000]
54118226280294069 10000000000000000 + 285.555986626877  [285.554687500000, 285.557617187500]
54118226280294070 10000000000000000 + 285.795276140744  [285.793945312500, 285.796875000000]
54118226280294071 10000000000000000 + 285.970522117567  [285.968750000000, 285.971679687500]
54118226280294072 10000000000000000 + 286.125096397182  [286.124023437500, 286.126953125000]
54118226280294073 10000000000000000 + 286.261565390435  [286.259765625000, 286.262695312500]
54118226280294074 10000000000000000 + 286.385425093947  [286.383789062500, 286.386718750000]
54118226280294075 10000000000000000 + 286.716071421038  [286.714843750000, 286.717773437500]
54118226280294076 10000000000000000 + 286.862940406861  [286.861328125000, 286.864257812500]
54118226280294077 10000000000000000 + 287.104971331214  [287.103515625000, 287.106445312500]
54118226280294078 10000000000000000 + 287.161178447273  [287.160156250000, 287.163085937500]
54118226280294079 10000000000000000 + 287.474125445012  [287.472656250000, 287.475585937500]
54118226280294080 10000000000000000 + 287.581265079888  [287.580078125000, 287.583007812500]
54118226280294081 10000000000000000 + 287.746818534946  [287.745117187500, 287.748046875000]
54118226280294082 10000000000000000 + 287.788517265424  [287.787109375000, 287.790039062500]
54118226280294083 10000000000000000 + 288.003595338630  [288.001953125000, 288.004882812500]
54118226280294084 10000000000000000 + 288.302156747792  [288.300781250000, 288.303710937500]
54118226280294085 10000000000000000 + 288.466273068647  [288.464843750000, 288.467773437500]
54118226280294086 10000000000000000 + 288.634354196223  [288.632812500000, 288.635742187500]
54118226280294087 10000000000000000 + 288.767399599934  [288.765625000000, 288.768554687500]
54118226280294088 10000000000000000 + 288.940489497254  [288.939453125000, 288.942382812500]
54118226280294089 10000000000000000 + 289.070967803748  [289.069335937500, 289.072265625000]
54118226280294090 10000000000000000 + 289.172036487892  [289.170898437500, 289.173828125000]
54118226280294091 10000000000000000 + 289.584483082378  [289.583007812500, 289.585937500000]
54118226280294092 10000000000000000 + 289.664342959520  [289.663085937500, 289.666015625000]
54118226280294093 10000000000000000 + 289.906489105827  [289.905273437500, 289.908203125000]
54118226280294094 10000000000000000 + 290.116116485873  [290.114257812500, 290.117187500000]
54118226280294095 10000000000000000 + 290.179516535175  [290.177734375000, 290.180664062500]
54118226280294096 10000000000000000 + 290.356078152163  [290.354492187500, 290.357421875000]
54118226280294097 10000000000000000 + 290.586924140216  [290.585937500000, 290.588867187500]
54118226280294098 10000000000000000 + 290.884157796292  [290.882812500000, 290.885742187500]
54118226280294099 10000000000000000 + 291.015326817775  [291.013671875000, 291.016601562500]
54118226280294100 10000000000000000 + 291.131536740053  [291.129882812500, 291.132812500000]
54118226280294101 10000000000000000 + 291.265485745786  [291.263671875000, 291.266601562500]
54118226280294102 10000000000000000 + 291.532533190986  [291.531250000000, 291.534179687500]
54118226280294103 10000000000000000 + 291.677726318470  [291.675781250000, 291.678710937500]
54118226280294104 10000000000000000 + 291.817162643114  [291.815429687500, 291.818359375000]
54118226280294105 10000000000000000 + 292.147974364474  [292.146484375000, 292.149414062500]
54118226280294106 10000000000000000 + 292.204194757232  [292.203125000000, 292.206054687500]
54118226280294107 10000000000000000 + 292.580802507108  [292.579101562500, 292.582031250000]
54118226280294108 10000000000000000 + 292.633060184040  [292.631835937500, 292.634765625000]
54118226280294109 10000000000000000 + 292.861998060207  [292.860351562500, 292.863281250000]
54118226280294110 10000000000000000 + 292.986312137405  [292.984375000000, 292.987304687500]
54118226280294111 10000000000000000 + 293.102232226812  [293.100585937500, 293.103515625000]
54118226280294112 10000000000000000 + 293.309009657509  [293.307617187500, 293.310546875000]
54118226280294113 10000000000000000 + 293.467460585685  [293.465820312500, 293.468750000000]
54118226280294114 10000000000000000 + 293.585049119655  [293.583984375000, 293.586914062500]
54118226280294115 10000000000000000 + 293.953175900575  [293.952148437500, 293.955078125000]
54118226280294116 10000000000000000 + 294.139102484512  [294.137695312500, 294.140625000000]
54118226280294117 10000000000000000 + 294.266645164815  [294.265625000000, 294.268554687500]
54118226280294118 10000000000000000 + 294.385516640219  [294.383789062500, 294.386718750000]
54118226280294119 10000000000000000 + 294.568687657814  [294.567382812500, 294.570312500000]
54118226280294120 10000000000000000 + 294.778282688901  [294.776367187500, 294.779296875000]
54118226280294121 10000000000000000 + 295.012021679991  [295.010742187500, 295.013671875000]
54118226280294122 10000000000000000 + 295.049010682721  [295.047851562500, 295.050781250000]
54118226280294123 10000000000000000 + 295.294961860051  [295.293945312500, 295.296875000000]
54118226280294124 10000000000000000 + 295.480463439287  [295.478515625000, 295.481445312500]
54118226280294125 10000000000000000 + 295.584998515232  [295.583984375000, 295.586914062500]
54118226280294126 10000000000000000 + 295.719828485255  [295.718750000000, 295.721679687500]
54118226280294127 10000000000000000 + 295.890860166654  [295.889648437500, 295.892578125000]
54118226280294128 10000000000000000 + 296.186686121029  [296.185546875000, 296.188476562500]
54118226280294129 10000000000000000 + 296.324626881124  [296.323242187500, 296.326171875000]
54118226280294130 10000000000000000 + 296.450330688142  [296.449218750000, 296.452148437500]
54118226280294131 10000000000000000 + 296.662644443630  [296.661132812500, 296.664062500000]
54118226280294132 10000000000000000 + 296.849308562553  [296.847656250000, 296.850585937500]
54118226280294133 10000000000000000 + 297.138596270234  [297.136718750000, 297.139648437500]
54118226280294134 10000000000000000 + 297.166631092582  [297.165039062500, 297.167968750000]
54118226280294135 10000000000000000 + 297.263613351041  [297.261718750000, 297.264648437500]
54118226280294136 10000000000000000 + 297.455601459060  [297.454101562500, 297.457031250000]
54118226280294137 10000000000000000 + 297.638314119151  [297.636718750000, 297.639648437500]
54118226280294138 10000000000000000 + 297.770095163492  [297.768554687500, 297.771484375000]
54118226280294139 10000000000000000 + 298.190184424248  [298.188476562500, 298.191406250000]
54118226280294140 10000000000000000 + 298.271780231954  [298.270507812500, 298.273437500000]
54118226280294141 10000000000000000 + 298.595250127353  [298.593750000000, 298.596679687500]
54118226280294142 10000000000000000 + 298.697986680970  [298.696289062500, 298.699218750000]
54118226280294143 10000000000000000 + 298.975020021865  [298.973632812500, 298.976562500000]
54118226280294144 10000000000000000 + 299.064485591686  [299.063476562500, 299.066406250000]
54118226280294145 10000000000000000 + 299.273629055882  [299.272460937500, 299.275390625000]
54118226280294146 10000000000000000 + 299.455555072340  [299.454101562500, 299.457031250000]
54118226280294147 10000000000000000 + 299.664413203888  [299.663085937500, 299.666015625000]
54118226280294148 10000000000000000 + 299.900679487453  [299.899414062500, 299.902343750000]
54118226280294149 10000000000000000 + 299.964286276446  [299.962890625000, 299.965820312500]
54118226280294150 10000000000000000 + 300.070304937752  [300.068359375000, 300.071289062500]
54118226280294151 10000000000000000 + 300.270648086121  [300.269531250000, 300.272460937500]
54118226280294152 10000000000000000 + 300.497204370998  [300.496093750000, 300.499023437500]
54118226280294153 10000000000000000 + 300.683357751532  [300.681640625000, 300.684570312500]
54118226280294154 10000000000000000 + 300.814972913571  [300.813476562500, 300.816406250000]
54118226280294155 10000000000000000 + 301.040556655540  [301.039062500000, 301.041992187500]
54118226280294156 10000000000000000 + 301.262725848865  [301.261718750000, 301.264648437500]
54118226280294157 10000000000000000 + 301.428747344207  [301.427734375000, 301.430664062500]
54118226280294158 10000000000000000 + 301.482363329224  [301.480468750000, 301.483398437500]
54118226280294159 10000000000000000 + 301.684616196600  [301.683593750000, 301.686523437500]
54118226280294160 10000000000000000 + 302.050180148360  [302.048828125000, 302.051757812500]
54118226280294161 10000000000000000 + 302.118158497796  [302.116210937500, 302.119140625000]
54118226280294162 10000000000000000 + 302.323905026488  [302.322265625000, 302.325195312500]
54118226280294163 10000000000000000 + 302.460734782426  [302.458984375000, 302.461914062500]
54118226280294164 10000000000000000 + 302.762368811179  [302.760742187500, 302.763671875000]
54118226280294165 10000000000000000 + 302.856095754997  [302.854492187500, 302.857421875000]
54118226280294166 10000000000000000 + 302.976379080600  [302.974609375000, 302.977539062500]
54118226280294167 10000000000000000 + 303.108268488967  [303.106445312500, 303.109375000000]
54118226280294168 10000000000000000 + 303.372496037470  [303.371093750000, 303.374023437500]
54118226280294169 10000000000000000 + 303.480898779276  [303.479492187500, 303.482421875000]
54118226280294170 10000000000000000 + 303.681670470093  [303.680664062500, 303.683593750000]
54118226280294171 10000000000000000 + 303.732564640053  [303.731445312500, 303.734375000000]
54118226280294172 10000000000000000 + 304.156621511682  [304.155273437500, 304.158203125000]
54118226280294173 10000000000000000 + 304.221788683407  [304.220703125000, 304.223632812500]
54118226280294174 10000000000000000 + 304.452551381903  [304.451171875000, 304.454101562500]
54118226280294175 10000000000000000 + 304.604871037716  [304.603515625000, 304.606445312500]
54118226280294176 10000000000000000 + 304.821179224334  [304.819335937500, 304.822265625000]
54118226280294177 10000000000000000 + 305.015059009149  [305.013671875000, 305.016601562500]
54118226280294178 10000000000000000 + 305.116283068264  [305.115234375000, 305.118164062500]
54118226280294179 10000000000000000 + 305.282590732715  [305.281250000000, 305.284179687500]
54118226280294180 10000000000000000 + 305.563428352394  [305.561523437500, 305.564453125000]
54118226280294181 10000000000000000 + 305.756778128338  [305.754882812500, 305.757812500000]
54118226280294182 10000000000000000 + 305.846971796042  [305.845703125000, 305.848632812500]
54118226280294183 10000000000000000 + 305.982365847222  [305.980468750000, 305.983398437500]
54118226280294184 10000000000000000 + 306.248785431406  [306.247070312500, 306.250000000000]
54118226280294185 10000000000000000 + 306.436424903131  [306.434570312500, 306.437500000000]
54118226280294186 10000000000000000 + 306.513068170900  [306.511718750000, 306.514648437500]
54118226280294187 10000000000000000 + 306.677071124701  [306.675781250000, 306.678710937500]
54118226280294188 10000000000000000 + 306.814320631842  [306.812500000000, 306.815429687500]
54118226280294189 10000000000000000 + 307.113362884991  [307.112304687500, 307.115234375000]
54118226280294190 10000000000000000 + 307.328924165227  [307.327148437500, 307.330078125000]
54118226280294191 10000000000000000 + 307.459437525336  [307.458007812500, 307.460937500000]
54118226280294192 10000000000000000 + 307.691463833769  [307.690429687500, 307.693359375000]
54118226280294193 10000000000000000 + 307.817077717758  [307.815429687500, 307.818359375000]
54118226280294194 10000000000000000 + 307.858438553877  [307.857421875000, 307.860351562500]
54118226280294195 10000000000000000 + 308.095931806764  [308.094726562500, 308.097656250000]
54118226280294196 10000000000000000 + 308.202301153154  [308.201171875000, 308.204101562500]
54118226280294197 10000000000000000 + 308.379831003729  [308.377929687500, 308.380859375000]
54118226280294198 10000000000000000 + 308.671364668889  [308.669921875000, 308.672851562500]
54118226280294199 10000000000000000 + 308.946419436049  [308.945312500000, 308.948242187500]
54118226280294200 10000000000000000 + 309.164957481852  [309.163085937500, 309.166015625000]
54118226280294201 10000000000000000 + 309.368528617608  [309.367187500000, 309.370117187500]
54118226280294202 10000000000000000 + 309.517228434415  [309.515625000000, 309.518554687500]
54118226280294203 10000000000000000 + 309.811842906450  [309.810546875000, 309.813476562500]
54118226280294204 10000000000000000 + 309.956268283119  [309.955078125000, 309.958007812500]
54118226280294205 10000000000000000 + 310.060454025337  [310.058593750000, 310.061523437500]
54118226280294206 10000000000000000 + 310.260163585287  [310.258789062500, 310.261718750000]
54118226280294207 10000000000000000 + 310.354179867539  [310.352539062500, 310.355468750000]
54118226280294208 10000000000000000 + 310.565750209481  [310.564453125000, 310.567382812500]
54118226280294209 10000000000000000 + 310.697811288219  [310.696289062500, 310.699218750000]
54118226280294210 10000000000000000 + 310.885320564290  [310.883789062500, 310.886718750000]
54118226280294211 10000000000000000 + 311.187863875366  [311.186523437500, 311.189453125000]
54118226280294212 10000000000000000 + 311.418639696816  [311.416992187500, 311.419921875000]
54118226280294213 10000000000000000 + 311.435943240453  [311.434570312500, 311.437500000000]
54118226280294214 10000000000000000 + 311.588021045810  [311.586914062500, 311.589843750000]
54118226280294215 10000000000000000 + 311.908664209556  [311.907226562500, 311.910156250000]
54118226280294216 10000000000000000 + 311.958924446239  [311.957031250000, 311.959960937500]
54118226280294217 10000000000000000 + 312.197183945497  [312.195312500000, 312.198242187500]
54118226280294218 10000000000000000 + 312.334634057590  [312.333007812500, 312.335937500000]
54118226280294219 10000000000000000 + 312.515825242853  [312.514648437500, 312.517578125000]
54118226280294220 10000000000000000 + 312.668475604865  [312.666992187500, 312.669921875000]
54118226280294221 10000000000000000 + 312.828270454606  [312.827148437500, 312.830078125000]
54118226280294222 10000000000000000 + 313.063883333313  [313.062500000000, 313.065429687500]
54118226280294223 10000000000000000 + 313.164941821030  [313.163085937500, 313.166015625000]
54118226280294224 10000000000000000 + 313.280047639812  [313.278320312500, 313.281250000000]
54118226280294225 10000000000000000 + 313.523874404126  [313.522460937500, 313.525390625000]
54118226280294226 10000000000000000 + 313.721579211171  [313.719726562500, 313.722656250000]
54118226280294227 10000000000000000 + 313.930774003945  [313.929687500000, 313.932617187500]
54118226280294228 10000000000000000 + 313.978950582970  [313.977539062500, 313.980468750000]
54118226280294229 10000000000000000 + 314.277306114502  [314.275390625000, 314.278320312500]
54118226280294230 10000000000000000 + 314.495082335265  [314.493164062500, 314.496093750000]
54118226280294231 10000000000000000 + 314.648199916670  [314.646484375000, 314.649414062500]
54118226280294232 10000000000000000 + 314.882716352747  [314.880859375000, 314.883789062500]
54118226280294233 10000000000000000 + 314.965536258834  [314.963867187500, 314.966796875000]
54118226280294234 10000000000000000 + 315.195185069355  [315.193359375000, 315.196289062500]
54118226280294235 10000000000000000 + 315.431001587797  [315.429687500000, 315.432617187500]
54118226280294236 10000000000000000 + 315.576784147513  [315.575195312500, 315.578125000000]
54118226280294237 10000000000000000 + 315.697341598412  [315.696289062500, 315.699218750000]
54118226280294238 10000000000000000 + 315.826403752302  [315.825195312500, 315.828125000000]
54118226280294239 10000000000000000 + 316.044991016880  [316.043945312500, 316.046875000000]
54118226280294240 10000000000000000 + 316.157545860886  [316.156250000000, 316.159179687500]
54118226280294241 10000000000000000 + 316.371136690121  [316.370117187500, 316.373046875000]
54118226280294242 10000000000000000 + 316.612632961525  [316.611328125000, 316.614257812500]
54118226280294243 10000000000000000 + 316.858970283048  [316.857421875000, 316.860351562500]
54118226280294244 10000000000000000 + 316.993451344385  [316.992187500000, 316.995117187500]
54118226280294245 10000000000000000 + 317.155921488532  [317.154296875000, 317.157226562500]
54118226280294246 10000000000000000 + 317.278391786132  [317.277343750000, 317.280273437500]
54118226280294247 10000000000000000 + 317.617360345983  [317.616210937500, 317.619140625000]
54118226280294248 10000000000000000 + 317.718948194251  [317.717773437500, 317.720703125000]
54118226280294249 10000000000000000 + 317.930054028635  [317.928710937500, 317.931640625000]
54118226280294250 10000000000000000 + 318.092925939141  [318.091796875000, 318.094726562500]
54118226280294251 10000000000000000 + 318.307189754393  [318.305664062500, 318.308593750000]
54118226280294252 10000000000000000 + 318.600069002782  [318.598632812500, 318.601562500000]
54118226280294253 10000000000000000 + 318.639133968349  [318.637695312500, 318.640625000000]
54118226280294254 10000000000000000 + 318.915012270477  [318.913085937500, 318.916015625000]
54118226280294255 10000000000000000 + 318.975232628351  [318.973632812500, 318.976562500000]
54118226280294256 10000000000000000 + 319.136790924852  [319.135742187500, 319.138671875000]
54118226280294257 10000000000000000 + 319.284794344467  [319.283203125000, 319.286132812500]
54118226280294258 10000000000000000 + 319.521275819992  [319.519531250000, 319.522460937500]
54118226280294259 10000000000000000 + 319.653594450911  [319.652343750000, 319.655273437500]
54118226280294260 10000000000000000 + 319.881664531955  [319.879882812500, 319.882812500000]
54118226280294261 10000000000000000 + 320.046932309887  [320.045898437500, 320.048828125000]
54118226280294262 10000000000000000 + 320.191364714640  [320.189453125000, 320.192382812500]
54118226280294263 10000000000000000 + 320.297796703657  [320.295898437500, 320.298828125000]
54118226280294264 10000000000000000 + 320.531960925238  [320.530273437500, 320.533203125000]
54118226280294265 10000000000000000 + 320.706963794709  [320.705078125000, 320.708007812500]
54118226280294266 10000000000000000 + 321.067435342164  [321.066406250000, 321.069335937500]
54118226280294267 10000000000000000 + 321.134043224669  [321.132812500000, 321.135742187500]
54118226280294268 10000000000000000 + 321.372030358892  [321.370117187500, 321.373046875000]
54118226280294269 10000000000000000 + 321.524506064722  [321.523437500000, 321.526367187500]
54118226280294270 10000000000000000 + 321.707261789523  [321.706054687500, 321.708984375000]
54118226280294271 10000000000000000 + 321.852146500700  [321.850585937500, 321.853515625000]
54118226280294272 10000000000000000 + 322.119218666834  [322.118164062500, 322.121093750000]
54118226280294273 10000000000000000 + 322.300078429589  [322.298828125000, 322.301757812500]
54118226280294274 10000000000000000 + 322.495977908353  [322.494140625000, 322.497070312500]
54118226280294275 10000000000000000 + 322.669218910785  [322.667968750000, 322.670898437500]
54118226280294276 10000000000000000 + 322.752730199298  [322.750976562500, 322.753906250000]
54118226280294277 10000000000000000 + 322.847433088657  [322.845703125000, 322.848632812500]
54118226280294278 10000000000000000 + 323.048021423496  [323.046875000000, 323.049804687500]
54118226280294279 10000000000000000 + 323.269198973530  [323.267578125000, 323.270507812500]
54118226280294280 10000000000000000 + 323.408312279823  [323.407226562500, 323.410156250000]
54118226280294281 10000000000000000 + 323.529452468516  [323.528320312500, 323.531250000000]
54118226280294282 10000000000000000 + 323.753161289762  [323.751953125000, 323.754882812500]
54118226280294283 10000000000000000 + 323.960262829909  [323.958984375000, 323.961914062500]
54118226280294284 10000000000000000 + 324.122005933965  [324.120117187500, 324.123046875000]
54118226280294285 10000000000000000 + 324.286080278664  [324.284179687500, 324.287109375000]
54118226280294286 10000000000000000 + 324.404954547465  [324.403320312500, 324.406250000000]
54118226280294287 10000000000000000 + 324.655901728587  [324.654296875000, 324.657226562500]
54118226280294288 10000000000000000 + 324.856101229336  [324.854492187500, 324.857421875000]
54118226280294289 10000000000000000 + 325.004373073881  [325.002929687500, 325.005859375000]
54118226280294290 10000000000000000 + 325.272918023066  [325.271484375000, 325.274414062500]
54118226280294291 10000000000000000 + 325.401995028764  [325.400390625000, 325.403320312500]
54118226280294292 10000000000000000 + 325.580748805274  [325.579101562500, 325.582031250000]
54118226280294293 10000000000000000 + 325.689957280340  [325.688476562500, 325.691406250000]
54118226280294294 10000000000000000 + 325.883209758340  [325.881835937500, 325.884765625000]
54118226280294295 10000000000000000 + 326.054536418152  [326.052734375000, 326.055664062500]
54118226280294296 10000000000000000 + 326.287265758771  [326.286132812500, 326.289062500000]
54118226280294297 10000000000000000 + 326.561106943949  [326.559570312500, 326.562500000000]
54118226280294298 10000000000000000 + 326.693969700688  [326.692382812500, 326.695312500000]
54118226280294299 10000000000000000 + 326.913076618052  [326.911132812500, 326.914062500000]
54118226280294300 10000000000000000 + 327.001951978851  [327.000000000000, 327.002929687500]
54118226280294301 10000000000000000 + 327.257926559927  [327.256835937500, 327.259765625000]
54118226280294302 10000000000000000 + 327.467100253337  [327.465820312500, 327.468750000000]
54118226280294303 10000000000000000 + 327.687968791941  [327.686523437500, 327.689453125000]
54118226280294304 10000000000000000 + 327.880401477207  [327.878906250000, 327.881835937500]
54118226280294305 10000000000000000 + 328.005314023708  [328.003906250000, 328.006835937500]
54118226280294306 10000000000000000 + 328.161031026277  [328.159179687500, 328.162109375000]
54118226280294307 10000000000000000 + 328.335969434369  [328.334960937500, 328.337890625000]
54118226280294308 10000000000000000 + 328.628229207715  [328.626953125000, 328.629882812500]
54118226280294309 10000000000000000 + 328.782098769572  [328.780273437500, 328.783203125000]
54118226280294310 10000000000000000 + 328.860443657717  [328.859375000000, 328.862304687500]
54118226280294311 10000000000000000 + 328.982696028127  [328.981445312500, 328.984375000000]
54118226280294312 10000000000000000 + 329.176576090674  [329.174804687500, 329.177734375000]
54118226280294313 10000000000000000 + 329.387096583693  [329.385742187500, 329.388671875000]
54118226280294314 10000000000000000 + 329.689151679696  [329.687500000000, 329.690429687500]
54118226280294315 10000000000000000 + 329.795822278688  [329.793945312500, 329.796875000000]
54118226280294316 10000000000000000 + 329.906122415858  [329.904296875000, 329.907226562500]
54118226280294317 10000000000000000 + 330.150965061037  [330.149414062500, 330.152343750000]
54118226280294318 10000000000000000 + 330.261837929702  [330.260742187500, 330.263671875000]
54118226280294319 10000000000000000 + 330.386303160480  [330.384765625000, 330.387695312500]
54118226280294320 10000000000000000 + 330.561297891216  [330.559570312500, 330.562500000000]
54118226280294321 10000000000000000 + 330.857186401181  [330.855468750000, 330.858398437500]
54118226280294322 10000000000000000 + 330.966802720619  [330.965820312500, 330.968750000000]
54118226280294323 10000000000000000 + 331.186536972449  [331.185546875000, 331.188476562500]
54118226280294324 10000000000000000 + 331.391089984089  [331.389648437500, 331.392578125000]
54118226280294325 10000000000000000 + 331.544977435104  [331.543945312500, 331.546875000000]
54118226280294326 10000000000000000 + 331.608809300022  [331.607421875000, 331.610351562500]
54118226280294327 10000000000000000 + 331.762396155802  [331.760742187500, 331.763671875000]
54118226280294328 10000000000000000 + 332.100415012571  [332.098632812500, 332.101562500000]
54118226280294329 10000000000000000 + 332.165961287675  [332.164062500000, 332.166992187500]
54118226280294330 10000000000000000 + 332.360955395886  [332.359375000000, 332.362304687500]
54118226280294331 10000000000000000 + 332.519104362128  [332.517578125000, 332.520507812500]
54118226280294332 10000000000000000 + 332.826535578605  [332.825195312500, 332.828125000000]
54118226280294333 10000000000000000 + 332.939400436929  [332.937500000000, 332.940429687500]
54118226280294334 10000000000000000 + 333.166102824766  [333.165039062500, 333.167968750000]
54118226280294335 10000000000000000 + 333.331160006564  [333.330078125000, 333.333007812500]
54118226280294336 10000000000000000 + 333.557353702360  [333.555664062500, 333.558593750000]
54118226280294337 10000000000000000 + 333.680440613079  [333.678710937500, 333.681640625000]
54118226280294338 10000000000000000 + 333.870357199934  [333.869140625000, 333.872070312500]
54118226280294339 10000000000000000 + 334.106604679611  [334.105468750000, 334.108398437500]
54118226280294340 10000000000000000 + 334.249625654931  [334.248046875000, 334.250976562500]
54118226280294341 10000000000000000 + 334.326963261649  [334.325195312500, 334.328125000000]
54118226280294342 10000000000000000 + 334.637278079799  [334.635742187500, 334.638671875000]
54118226280294343 10000000000000000 + 334.691227970606  [334.689453125000, 334.692382812500]
54118226280294344 10000000000000000 + 334.908812333126  [334.907226562500, 334.910156250000]
54118226280294345 10000000000000000 + 335.128434236507  [335.126953125000, 335.129882812500]
54118226280294346 10000000000000000 + 335.279883431774  [335.278320312500, 335.281250000000]
54118226280294347 10000000000000000 + 335.413116182995  [335.412109375000, 335.415039062500]
54118226280294348 10000000000000000 + 335.603443785025  [335.601562500000, 335.604492187500]
54118226280294349 10000000000000000 + 335.868907687619  [335.867187500000, 335.870117187500]
54118226280294350 10000000000000000 + 335.950257708627  [335.949218750000, 335.952148437500]
54118226280294351 10000000000000000 + 336.107908026227  [336.106445312500, 336.109375000000]
54118226280294352 10000000000000000 + 336.375217036331  [336.374023437500, 336.376953125000]
54118226280294353 10000000000000000 + 336.527847185362  [336.526367187500, 336.529296875000]
54118226280294354 10000000000000000 + 336.881292092977  [336.879882812500, 336.882812500000]
54118226280294355 10000000000000000 + 336.929836774074  [336.928710937500, 336.931640625000]
54118226280294356 10000000000000000 + 337.088516251896  [337.086914062500, 337.089843750000]
54118226280294357 10000000000000000 + 337.302039254256  [337.300781250000, 337.303710937500]
54118226280294358 10000000000000000 + 337.490605486306  [337.489257812500, 337.492187500000]
54118226280294359 10000000000000000 + 337.673118055362  [337.671875000000, 337.674804687500]
54118226280294360 10000000000000000 + 337.851698101271  [337.850585937500, 337.853515625000]
54118226280294361 10000000000000000 + 338.067718957684  [338.066406250000, 338.069335937500]
54118226280294362 10000000000000000 + 338.160704370127  [338.159179687500, 338.162109375000]
54118226280294363 10000000000000000 + 338.482604894731  [338.481445312500, 338.484375000000]
54118226280294364 10000000000000000 + 338.552278779427  [338.550781250000, 338.553710937500]
54118226280294365 10000000000000000 + 338.813665399671  [338.812500000000, 338.815429687500]
54118226280294366 10000000000000000 + 338.997089411771  [338.996093750000, 338.999023437500]
54118226280294367 10000000000000000 + 339.189150623044  [339.187500000000, 339.190429687500]
54118226280294368 10000000000000000 + 339.353299299660  [339.351562500000, 339.354492187500]
54118226280294369 10000000000000000 + 339.477826042898  [339.476562500000, 339.479492187500]
54118226280294370 10000000000000000 + 339.550025170491  [339.548828125000, 339.551757812500]
54118226280294371 10000000000000000 + 339.714831702251  [339.712890625000, 339.715820312500]
54118226280294372 10000000000000000 + 339.881751638556  [339.879882812500, 339.882812500000]
54118226280294373 10000000000000000 + 340.013805659970  [340.012695312500, 340.015625000000]
54118226280294374 10000000000000000 + 340.286211500326  [340.285156250000, 340.288085937500]
54118226280294375 10000000000000000 + 340.523754984769  [340.522460937500, 340.525390625000]
54118226280294376 10000000000000000 + 340.604862393614  [340.603515625000, 340.606445312500]
54118226280294377 10000000000000000 + 341.140306502153  [341.138671875000, 341.141601562500]
54118226280294378 10000000000000000 + 341.187640127054  [341.186523437500, 341.189453125000]
54118226280294379 10000000000000000 + 341.252441895372  [341.250976562500, 341.253906250000]
54118226280294380 10000000000000000 + 341.369392799138  [341.368164062500, 341.371093750000]
54118226280294381 10000000000000000 + 341.584738281129  [341.583007812500, 341.585937500000]
54118226280294382 10000000000000000 + 341.743025728810  [341.741210937500, 341.744140625000]
54118226280294383 10000000000000000 + 341.915478288637  [341.914062500000, 341.916992187500]
54118226280294384 10000000000000000 + 342.042709223112  [342.041015625000, 342.043945312500]
54118226280294385 10000000000000000 + 342.147333462829  [342.145507812500, 342.148437500000]
54118226280294386 10000000000000000 + 342.401392382081  [342.400390625000, 342.403320312500]
54118226280294387 10000000000000000 + 342.584689601539  [342.583007812500, 342.585937500000]
54118226280294388 10000000000000000 + 342.734755274836  [342.733398437500, 342.736328125000]
54118226280294389 10000000000000000 + 342.826093473946  [342.824218750000, 342.827148437500]
54118226280294390 10000000000000000 + 343.133496329379  [343.131835937500, 343.134765625000]
54118226280294391 10000000000000000 + 343.378238513074  [343.376953125000, 343.379882812500]
54118226280294392 10000000000000000 + 343.508195708286  [343.506835937500, 343.509765625000]
54118226280294393 10000000000000000 + 343.709558698227  [343.708007812500, 343.710937500000]
54118226280294394 10000000000000000 + 343.867271651694  [343.866210937500, 343.869140625000]
54118226280294395 10000000000000000 + 344.014102146438  [344.012695312500, 344.015625000000]
54118226280294396 10000000000000000 + 344.207179107784  [344.206054687500, 344.208984375000]
54118226280294397 10000000000000000 + 344.543722487321  [344.541992187500, 344.544921875000]
54118226280294398 10000000000000000 + 344.682873085700  [344.681640625000, 344.684570312500]
54118226280294399 10000000000000000 + 344.936300899970  [344.934570312500, 344.937500000000]
54118226280294400 10000000000000000 + 345.066843490397  [345.065429687500, 345.068359375000]
54118226280294401 10000000000000000 + 345.178977234199  [345.177734375000, 345.180664062500]
54118226280294402 10000000000000000 + 345.396205267238  [345.394531250000, 345.397460937500]
54118226280294403 10000000000000000 + 345.656775715795  [345.655273437500, 345.658203125000]
54118226280294404 10000000000000000 + 345.754839704060  [345.752929687500, 345.755859375000]
54118226280294405 10000000000000000 + 345.963230211552  [345.961914062500, 345.964843750000]
54118226280294406 10000000000000000 + 346.170833454589  [346.168945312500, 346.171875000000]
54118226280294407 10000000000000000 + 346.319776157978  [346.318359375000, 346.321289062500]
54118226280294408 10000000000000000 + 346.450580608884  [346.449218750000, 346.452148437500]
54118226280294409 10000000000000000 + 346.628007540045  [346.626953125000, 346.629882812500]
54118226280294410 10000000000000000 + 346.863831537294  [346.862304687500, 346.865234375000]
54118226280294411 10000000000000000 + 347.058840534281  [347.057617187500, 347.060546875000]
54118226280294412 10000000000000000 + 347.141956037160  [347.140625000000, 347.143554687500]
54118226280294413 10000000000000000 + 347.282628439986  [347.281250000000, 347.284179687500]
54118226280294414 10000000000000000 + 347.446028843527  [347.444335937500, 347.447265625000]
54118226280294415 10000000000000000 + 347.618398800806  [347.617187500000, 347.620117187500]
54118226280294416 10000000000000000 + 347.928104039465  [347.926757812500, 347.929687500000]
54118226280294417 10000000000000000 + 348.035840309921  [348.034179687500, 348.037109375000]
54118226280294418 10000000000000000 + 348.221906566841  [348.220703125000, 348.223632812500]
54118226280294419 10000000000000000 + 348.393484456338  [348.391601562500, 348.394531250000]
54118226280294420 10000000000000000 + 348.570559982161  [348.569335937500, 348.572265625000]
54118226280294421 10000000000000000 + 348.790657782139  [348.789062500000, 348.791992187500]
54118226280294422 10000000000000000 + 348.852874074937  [348.851562500000, 348.854492187500]
54118226280294423 10000000000000000 + 349.081048996968  [349.079101562500, 349.082031250000]
54118226280294424 10000000000000000 + 349.284857953922  [349.283203125000, 349.286132812500]
54118226280294425 10000000000000000 + 349.552595857229  [349.550781250000, 349.553710937500]
54118226280294426 10000000000000000 + 349.751236263118  [349.750000000000, 349.752929687500]
54118226280294427 10000000000000000 + 349.838012380109  [349.836914062500, 349.839843750000]
54118226280294428 10000000000000000 + 350.068900050069  [350.067382812500, 350.070312500000]
54118226280294429 10000000000000000 + 350.167993323510  [350.166992187500, 350.169921875000]
54118226280294430 10000000000000000 + 350.431294728103  [350.429687500000, 350.432617187500]
54118226280294431 10000000000000000 + 350.559101623909  [350.557617187500, 350.560546875000]
54118226280294432 10000000000000000 + 350.732483049378  [350.731445312500, 350.734375000000]
54118226280294433 10000000000000000 + 350.854895440873  [350.853515625000, 350.856445312500]
54118226280294434 10000000000000000 + 351.009307040634  [351.007812500000, 351.010742187500]
54118226280294435 10000000000000000 + 351.370931370104  [351.369140625000, 351.372070312500]
54118226280294436 10000000000000000 + 351.526617815153  [351.525390625000, 351.528320312500]
54118226280294437 10000000000000000 + 351.673168317391  [351.671875000000, 351.674804687500]
54118226280294438 10000000000000000 + 351.788926887464  [351.787109375000, 351.790039062500]
54118226280294439 10000000000000000 + 351.930066208605  [351.928710937500, 351.931640625000]
54118226280294440 10000000000000000 + 352.090008855981  [352.088867187500, 352.091796875000]
54118226280294441 10000000000000000 + 352.222127635408  [352.220703125000, 352.223632812500]
54118226280294442 10000000000000000 + 352.413464612469  [352.412109375000, 352.415039062500]
54118226280294443 10000000000000000 + 352.658291624383  [352.657226562500, 352.660156250000]
54118226280294444 10000000000000000 + 352.919563947768  [352.917968750000, 352.920898437500]
54118226280294445 10000000000000000 + 353.002775242029  [353.000976562500, 353.003906250000]
54118226280294446 10000000000000000 + 353.166159335258  [353.165039062500, 353.167968750000]
54118226280294447 10000000000000000 + 353.310236406591  [353.308593750000, 353.311523437500]
54118226280294448 10000000000000000 + 353.630715416549  [353.628906250000, 353.631835937500]
54118226280294449 10000000000000000 + 353.905538139548  [353.904296875000, 353.907226562500]
54118226280294450 10000000000000000 + 354.006631901615  [354.004882812500, 354.007812500000]
54118226280294451 10000000000000000 + 354.196122039238  [354.194335937500, 354.197265625000]
54118226280294452 10000000000000000 + 354.340169991163  [354.338867187500, 354.341796875000]
54118226280294453 10000000000000000 + 354.494532023194  [354.493164062500, 354.496093750000]
54118226280294454 10000000000000000 + 354.719914660490  [354.718750000000, 354.721679687500]
54118226280294455 10000000000000000 + 354.902204495252  [354.900390625000, 354.903320312500]
54118226280294456 10000000000000000 + 355.016611383427  [355.015625000000, 355.018554687500]
54118226280294457 10000000000000000 + 355.298361112662  [355.296875000000, 355.299804687500]
54118226280294458 10000000000000000 + 355.335244399076  [355.333984375000, 355.336914062500]
54118226280294459 10000000000000000 + 355.528819700257  [355.527343750000, 355.530273437500]
54118226280294460 10000000000000000 + 355.760597538128  [355.758789062500, 355.761718750000]
54118226280294461 10000000000000000 + 355.941013285798  [355.939453125000, 355.942382812500]
54118226280294462 10000000000000000 + 356.238747540915  [356.237304687500, 356.240234375000]
54118226280294463 10000000000000000 + 356.465699493958  [356.463867187500, 356.466796875000]
54118226280294464 10000000000000000 + 356.543878773337  [356.541992187500, 356.544921875000]
54118226280294465 10000000000000000 + 356.851688717486  [356.850585937500, 356.853515625000]
54118226280294466 10000000000000000 + 356.970940104030  [356.969726562500, 356.972656250000]
54118226280294467 10000000000000000 + 357.102311335108  [357.100585937500, 357.103515625000]
54118226280294468 10000000000000000 + 357.244328449982  [357.243164062500, 357.246093750000]
54118226280294469 10000000000000000 + 357.390337391291  [357.388671875000, 357.391601562500]
54118226280294470 10000000000000000 + 357.564550607674  [357.563476562500, 357.566406250000]
54118226280294471 10000000000000000 + 357.695331457564  [357.694335937500, 357.697265625000]
54118226280294472 10000000000000000 + 357.948337057602  [357.947265625000, 357.950195312500]
54118226280294473 10000000000000000 + 358.127485673124  [358.125976562500, 358.128906250000]
54118226280294474 10000000000000000 + 358.321166660064  [358.319335937500, 358.322265625000]
54118226280294475 10000000000000000 + 358.443088816589  [358.441406250000, 358.444335937500]
54118226280294476 10000000000000000 + 358.629075215173  [358.627929687500, 358.630859375000]
54118226280294477 10000000000000000 + 358.774070334062  [358.772460937500, 358.775390625000]
54118226280294478 10000000000000000 + 358.997754677571  [358.996093750000, 358.999023437500]
54118226280294479 10000000000000000 + 359.047625062910  [359.045898437500, 359.048828125000]
54118226280294480 10000000000000000 + 359.207117736696  [359.206054687500, 359.208984375000]
54118226280294481 10000000000000000 + 359.461836881137  [359.459960937500, 359.462890625000]
54118226280294482 10000000000000000 + 359.657084978129  [359.655273437500, 359.658203125000]
54118226280294483 10000000000000000 + 359.869311333577  [359.868164062500, 359.871093750000]
54118226280294484 10000000000000000 + 359.980896340903  [359.979492187500, 359.982421875000]
54118226280294485 10000000000000000 + 360.164202205996  [360.163085937500, 360.166015625000]
54118226280294486 10000000000000000 + 360.419162026209  [360.417968750000, 360.420898437500]
54118226280294487 10000000000000000 + 360.541665504620  [360.540039062500, 360.542968750000]
54118226280294488 10000000000000000 + 360.782965414628  [360.781250000000, 360.784179687500]
54118226280294489 10000000000000000 + 360.982110976615  [360.980468750000, 360.983398437500]
54118226280294490 10000000000000000 + 361.209837408905  [361.208007812500, 361.210937500000]
54118226280294491 10000000000000000 + 361.350022409255  [361.348632812500, 361.351562500000]
54118226280294492 10000000000000000 + 361.542468806171  [361.541015625000, 361.543945312500]
54118226280294493 10000000000000000 + 361.738879166714  [361.737304687500, 361.740234375000]
54118226280294494 10000000000000000 + 361.835244877912  [361.833984375000, 361.836914062500]
54118226280294495 10000000000000000 + 361.990195797143  [361.988281250000, 361.991210937500]
54118226280294496 10000000000000000 + 362.087846747597  [362.085937500000, 362.088867187500]
54118226280294497 10000000000000000 + 362.348229560336  [362.346679687500, 362.349609375000]
54118226280294498 10000000000000000 + 362.591739005102  [362.589843750000, 362.592773437500]
54118226280294499 10000000000000000 + 362.713606279653  [362.711914062500, 362.714843750000]
54118226280294500 10000000000000000 + 362.997566971098  [362.996093750000, 362.999023437500]
54118226280294501 10000000000000000 + 363.194670161275  [363.193359375000, 363.196289062500]
54118226280294502 10000000000000000 + 363.419129926746  [363.417968750000, 363.420898437500]
54118226280294503 10000000000000000 + 363.602501172860  [363.600585937500, 363.603515625000]
54118226280294504 10000000000000000 + 363.675611658174  [363.673828125000, 363.676757812500]
54118226280294505 10000000000000000 + 363.801303204449  [363.799804687500, 363.802734375000]
54118226280294506 10000000000000000 + 363.964642658564  [363.962890625000, 363.965820312500]
54118226280294507 10000000000000000 + 364.199535124351  [364.198242187500, 364.201171875000]
54118226280294508 10000000000000000 + 364.474752410366  [364.473632812500, 364.476562500000]
54118226280294509 10000000000000000 + 364.573807899850  [364.572265625000, 364.575195312500]
54118226280294510 10000000000000000 + 364.882840303314  [364.881835937500, 364.884765625000]
54118226280294511 10000000000000000 + 364.999550797280  [364.998046875000, 365.000976562500]
54118226280294512 10000000000000000 + 365.204411816789  [365.203125000000, 365.206054687500]
54118226280294513 10000000000000000 + 365.258157484954  [365.256835937500, 365.259765625000]
54118226280294514 10000000000000000 + 365.439421650689  [365.437500000000, 365.440429687500]
54118226280294515 10000000000000000 + 365.560375213353  [365.558593750000, 365.561523437500]
54118226280294516 10000000000000000 + 365.774034818359  [365.772460937500, 365.775390625000]
54118226280294517 10000000000000000 + 365.955438547725  [365.954101562500, 365.957031250000]
54118226280294518 10000000000000000 + 366.183819473193  [366.182617187500, 366.185546875000]
54118226280294519 10000000000000000 + 366.299154513000  [366.297851562500, 366.300781250000]
54118226280294520 10000000000000000 + 366.582369272343  [366.581054687500, 366.583984375000]
54118226280294521 10000000000000000 + 366.689327653585  [366.687500000000, 366.690429687500]
54118226280294522 10000000000000000 + 366.926666772081  [366.924804687500, 366.927734375000]
54118226280294523 10000000000000000 + 367.152862201308  [367.151367187500, 367.154296875000]
54118226280294524 10000000000000000 + 367.349831409405  [367.348632812500, 367.351562500000]
54118226280294525 10000000000000000 + 367.422741172489  [367.420898437500, 367.423828125000]
54118226280294526 10000000000000000 + 367.605118348869  [367.603515625000, 367.606445312500]
54118226280294527 10000000000000000 + 367.850099264261  [367.848632812500, 367.851562500000]
54118226280294528 10000000000000000 + 367.965773706654  [367.963867187500, 367.966796875000]
54118226280294529 10000000000000000 + 368.139887106351  [368.138671875000, 368.141601562500]
54118226280294530 10000000000000000 + 368.328663218421  [368.327148437500, 368.330078125000]
54118226280294531 10000000000000000 + 368.525381225582  [368.523437500000, 368.526367187500]
54118226280294532 10000000000000000 + 368.701468682086  [368.700195312500, 368.703125000000]
54118226280294533 10000000000000000 + 368.912300900452  [368.911132812500, 368.914062500000]
54118226280294534 10000000000000000 + 368.963891284404  [368.962890625000, 368.965820312500]
54118226280294535 10000000000000000 + 369.245457395375  [369.244140625000, 369.247070312500]
54118226280294536 10000000000000000 + 369.324050170679  [369.322265625000, 369.325195312500]
54118226280294537 10000000000000000 + 369.611158372802  [369.609375000000, 369.612304687500]
54118226280294538 10000000000000000 + 369.753549536275  [369.751953125000, 369.754882812500]
54118226280294539 10000000000000000 + 369.993327939795  [369.992187500000, 369.995117187500]
54118226280294540 10000000000000000 + 370.128931357075  [370.127929687500, 370.130859375000]
54118226280294541 10000000000000000 + 370.232692646881  [370.231445312500, 370.234375000000]
54118226280294542 10000000000000000 + 370.397918617098  [370.396484375000, 370.399414062500]
54118226280294543 10000000000000000 + 370.530706458733  [370.529296875000, 370.532226562500]
54118226280294544 10000000000000000 + 370.724519409222  [370.722656250000, 370.725585937500]
54118226280294545 10000000000000000 + 370.957271886533  [370.956054687500, 370.958984375000]
54118226280294546 10000000000000000 + 371.144237322670  [371.142578125000, 371.145507812500]
54118226280294547 10000000000000000 + 371.342758689631  [371.340820312500, 371.343750000000]
54118226280294548 10000000000000000 + 371.462092622689  [371.460937500000, 371.463867187500]
54118226280294549 10000000000000000 + 371.608937700015  [371.607421875000, 371.610351562500]
54118226280294550 10000000000000000 + 371.763224349027  [371.761718750000, 371.764648437500]
54118226280294551 10000000000000000 + 372.101639262435  [372.100585937500, 372.103515625000]
54118226280294552 10000000000000000 + 372.315369856073  [372.313476562500, 372.316406250000]
54118226280294553 10000000000000000 + 372.506478111366  [372.504882812500, 372.507812500000]
54118226280294554 10000000000000000 + 372.721293227866  [372.719726562500, 372.722656250000]
54118226280294555 10000000000000000 + 372.979589832799  [372.978515625000, 372.981445312500]
54118226280294556 10000000000000000 + 373.207423945921  [373.206054687500, 373.208984375000]
54118226280294557 10000000000000000 + 373.300824686539  [373.299804687500, 373.302734375000]
54118226280294558 10000000000000000 + 373.469189819412  [373.467773437500, 373.470703125000]
54118226280294559 10000000000000000 + 373.622095200141  [373.621093750000, 373.624023437500]
54118226280294560 10000000000000000 + 373.755454954755  [373.753906250000, 373.756835937500]
54118226280294561 10000000000000000 + 373.921234727166  [373.919921875000, 373.922851562500]
54118226280294562 10000000000000000 + 374.135313250534  [374.133789062500, 374.136718750000]
54118226280294563 10000000000000000 + 374.335246991485  [374.333984375000, 374.336914062500]
54118226280294564 10000000000000000 + 374.493461988404  [374.492187500000, 374.495117187500]
54118226280294565 10000000000000000 + 374.531301618569  [374.530273437500, 374.533203125000]
54118226280294566 10000000000000000 + 374.747076589874  [374.746093750000, 374.749023437500]
54118226280294567 10000000000000000 + 374.969575362676  [374.967773437500, 374.970703125000]
54118226280294568 10000000000000000 + 375.150354213036  [375.148437500000, 375.151367187500]
54118226280294569 10000000000000000 + 375.351702030840  [375.350585937500, 375.353515625000]
54118226280294570 10000000000000000 + 375.475487328299  [375.473632812500, 375.476562500000]
54118226280294571 10000000000000000 + 375.789969987119  [375.788085937500, 375.791015625000]
54118226280294572 10000000000000000 + 375.853603436684  [375.852539062500, 375.855468750000]
54118226280294573 10000000000000000 + 376.115590524682  [376.114257812500, 376.117187500000]
54118226280294574 10000000000000000 + 376.208771448575  [376.207031250000, 376.209960937500]
54118226280294575 10000000000000000 + 376.356860835566  [376.355468750000, 376.358398437500]
54118226280294576 10000000000000000 + 376.508105214337  [376.506835937500, 376.509765625000]
54118226280294577 10000000000000000 + 376.773094288014  [376.771484375000, 376.774414062500]
54118226280294578 10000000000000000 + 376.985451232512  [376.984375000000, 376.987304687500]
54118226280294579 10000000000000000 + 377.127585764237  [377.125976562500, 377.128906250000]
54118226280294580 10000000000000000 + 377.350191566896  [377.348632812500, 377.351562500000]
54118226280294581 10000000000000000 + 377.406477646850  [377.405273437500, 377.408203125000]
54118226280294582 10000000000000000 + 377.549850598313  [377.548828125000, 377.551757812500]
54118226280294583 10000000000000000 + 377.811532126897  [377.810546875000, 377.813476562500]
54118226280294584 10000000000000000 + 378.007973195582  [378.006835937500, 378.009765625000]
54118226280294585 10000000000000000 + 378.173913395848  [378.172851562500, 378.175781250000]
54118226280294586 10000000000000000 + 378.332066702349  [378.331054687500, 378.333984375000]
54118226280294587 10000000000000000 + 378.563046955202  [378.561523437500, 378.564453125000]
54118226280294588 10000000000000000 + 378.717135266639  [378.715820312500, 378.718750000000]
54118226280294589 10000000000000000 + 378.817545854334  [378.816406250000, 378.819335937500]
54118226280294590 10000000000000000 + 379.114995002256  [379.113281250000, 379.116210937500]
54118226280294591 10000000000000000 + 379.232831210237  [379.231445312500, 379.234375000000]
54118226280294592 10000000000000000 + 379.370571488872  [379.369140625000, 379.372070312500]
54118226280294593 10000000000000000 + 379.600123507904  [379.598632812500, 379.601562500000]
54118226280294594 10000000000000000 + 379.888213896873  [379.886718750000, 379.889648437500]
54118226280294595 10000000000000000 + 380.003095061691  [380.001953125000, 380.004882812500]
54118226280294596 10000000000000000 + 380.157877091876  [380.156250000000, 380.159179687500]
54118226280294597 10000000000000000 + 380.328464345915  [380.327148437500, 380.330078125000]
54118226280294598 10000000000000000 + 380.655958471080  [380.654296875000, 380.657226562500]
54118226280294599 10000000000000000 + 380.780038356600  [380.778320312500, 380.781250000000]
54118226280294600 10000000000000000 + 380.941181206364  [380.939453125000, 380.942382812500]
54118226280294601 10000000000000000 + 381.087088053057  [381.085937500000, 381.088867187500]
54118226280294602 10000000000000000 + 381.253854534480  [381.251953125000, 381.254882812500]
54118226280294603 10000000000000000 + 381.363871773117  [381.362304687500, 381.365234375000]
54118226280294604 10000000000000000 + 381.614669238396  [381.613281250000, 381.616210937500]
54118226280294605 10000000000000000 + 381.809224545197  [381.807617187500, 381.810546875000]
54118226280294606 10000000000000000 + 381.930076752472  [381.928710937500, 381.931640625000]
54118226280294607 10000000000000000 + 382.030607015028  [382.029296875000, 382.032226562500]
54118226280294608 10000000000000000 + 382.350572264289  [382.348632812500, 382.351562500000]
54118226280294609 10000000000000000 + 382.623297201219  [382.622070312500, 382.625000000000]
54118226280294610 10000000000000000 + 382.693335640450  [382.691406250000, 382.694335937500]
54118226280294611 10000000000000000 + 382.783524772992  [382.782226562500, 382.785156250000]
54118226280294612 10000000000000000 + 383.123019424385  [383.121093750000, 383.124023437500]
54118226280294613 10000000000000000 + 383.324626111085  [383.323242187500, 383.326171875000]
54118226280294614 10000000000000000 + 383.371287350671  [383.370117187500, 383.373046875000]
54118226280294615 10000000000000000 + 383.667330656861  [383.666015625000, 383.668945312500]
54118226280294616 10000000000000000 + 383.797922580541  [383.796875000000, 383.799804687500]
54118226280294617 10000000000000000 + 384.035818141518  [384.034179687500, 384.037109375000]
54118226280294618 10000000000000000 + 384.153217637753  [384.151367187500, 384.154296875000]
54118226280294619 10000000000000000 + 384.302092128220  [384.300781250000, 384.303710937500]
54118226280294620 10000000000000000 + 384.436567571762  [384.435546875000, 384.438476562500]
54118226280294621 10000000000000000 + 384.659923649954  [384.658203125000, 384.661132812500]
54118226280294622 10000000000000000 + 384.955344869522  [384.954101562500, 384.957031250000]
54118226280294623 10000000000000000 + 385.129662559485  [385.127929687500, 385.130859375000]
54118226280294624 10000000000000000 + 385.322109526801  [385.320312500000, 385.323242187500]
54118226280294625 10000000000000000 + 385.354399823535  [385.352539062500, 385.355468750000]
54118226280294626 10000000000000000 + 385.582160991561  [385.581054687500, 385.583984375000]
54118226280294627 10000000000000000 + 385.804288853551  [385.802734375000, 385.805664062500]
54118226280294628 10000000000000000 + 385.909591135567  [385.908203125000, 385.911132812500]
54118226280294629 10000000000000000 + 386.158117493859  [386.156250000000, 386.159179687500]
54118226280294630 10000000000000000 + 386.302830977890  [386.301757812500, 386.304687500000]
54118226280294631 10000000000000000 + 386.466009851728  [386.464843750000, 386.467773437500]
54118226280294632 10000000000000000 + 386.581599350598  [386.580078125000, 386.583007812500]
54118226280294633 10000000000000000 + 386.750529999322  [386.749023437500, 386.751953125000]
54118226280294634 10000000000000000 + 386.891797083323  [386.890625000000, 386.893554687500]
54118226280294635 10000000000000000 + 387.064547156617  [387.063476562500, 387.066406250000]
54118226280294636 10000000000000000 + 387.318357827982  [387.316406250000, 387.319335937500]
54118226280294637 10000000000000000 + 387.453022987406  [387.451171875000, 387.454101562500]
54118226280294638 10000000000000000 + 387.657892801442  [387.656250000000, 387.659179687500]
54118226280294639 10000000000000000 + 387.899759177714  [387.898437500000, 387.901367187500]
54118226280294640 10000000000000000 + 388.026656448704  [388.025390625000, 388.028320312500]
54118226280294641 10000000000000000 + 388.266724740654  [388.265625000000, 388.268554687500]
54118226280294642 10000000000000000 + 388.422285772559  [388.420898437500, 388.423828125000]
54118226280294643 10000000000000000 + 388.541355600158  [388.540039062500, 388.542968750000]
54118226280294644 10000000000000000 + 388.707396837085  [388.706054687500, 388.708984375000]
54118226280294645 10000000000000000 + 388.850631164270  [388.849609375000, 388.852539062500]
54118226280294646 10000000000000000 + 389.094425765330  [389.092773437500, 389.095703125000]
54118226280294647 10000000000000000 + 389.252836759617  [389.250976562500, 389.253906250000]
54118226280294648 10000000000000000 + 389.464703962525  [389.462890625000, 389.465820312500]
54118226280294649 10000000000000000 + 389.707311418324  [389.706054687500, 389.708984375000]
54118226280294650 10000000000000000 + 389.884426948273  [389.882812500000, 389.885742187500]
54118226280294651 10000000000000000 + 390.059601937759  [390.058593750000, 390.061523437500]
54118226280294652 10000000000000000 + 390.326455138938  [390.325195312500, 390.328125000000]
54118226280294653 10000000000000000 + 390.505830806189  [390.503906250000, 390.506835937500]
54118226280294654 10000000000000000 + 390.634354604050  [390.632812500000, 390.635742187500]
54118226280294655 10000000000000000 + 390.734626026773  [390.733398437500, 390.736328125000]
54118226280294656 10000000000000000 + 390.969043673806  [390.967773437500, 390.970703125000]
54118226280294657 10000000000000000 + 391.186360197245  [391.184570312500, 391.187500000000]
54118226280294658 10000000000000000 + 391.352093916829  [391.350585937500, 391.353515625000]
54118226280294659 10000000000000000 + 391.531771478153  [391.530273437500, 391.533203125000]
54118226280294660 10000000000000000 + 391.767085812098  [391.765625000000, 391.768554687500]
54118226280294661 10000000000000000 + 391.980251371604  [391.978515625000, 391.981445312500]
54118226280294662 10000000000000000 + 392.066091816066  [392.064453125000, 392.067382812500]
54118226280294663 10000000000000000 + 392.156464482253  [392.155273437500, 392.158203125000]
54118226280294664 10000000000000000 + 392.388014445312  [392.386718750000, 392.389648437500]
54118226280294665 10000000000000000 + 392.654813945014  [392.653320312500, 392.656250000000]
54118226280294666 10000000000000000 + 392.849909212880  [392.848632812500, 392.851562500000]
54118226280294667 10000000000000000 + 393.035355181611  [393.034179687500, 393.037109375000]
54118226280294668 10000000000000000 + 393.155399323595  [393.154296875000, 393.157226562500]
54118226280294669 10000000000000000 + 393.332626047210  [393.331054687500, 393.333984375000]
54118226280294670 10000000000000000 + 393.437110430611  [393.435546875000, 393.438476562500]
54118226280294671 10000000000000000 + 393.559597011978  [393.558593750000, 393.561523437500]
54118226280294672 10000000000000000 + 393.804957307103  [393.803710937500, 393.806640625000]
54118226280294673 10000000000000000 + 393.976524194016  [393.974609375000, 393.977539062500]
54118226280294674 10000000000000000 + 394.156496024071  [394.155273437500, 394.158203125000]
54118226280294675 10000000000000000 + 394.267989321934  [394.266601562500, 394.269531250000]
54118226280294676 10000000000000000 + 394.347189073600  [394.345703125000, 394.348632812500]
54118226280294677 10000000000000000 + 394.695695043194  [394.694335937500, 394.697265625000]
54118226280294678 10000000000000000 + 394.832280613085  [394.831054687500, 394.833984375000]
54118226280294679 10000000000000000 + 394.939093420100  [394.937500000000, 394.940429687500]
54118226280294680 10000000000000000 + 395.339357575807  [395.337890625000, 395.340820312500]
54118226280294681 10000000000000000 + 395.436601090251  [395.435546875000, 395.438476562500]
54118226280294682 10000000000000000 + 395.680528593047  [395.678710937500, 395.681640625000]
54118226280294683 10000000000000000 + 395.896155775520  [395.894531250000, 395.897460937500]
54118226280294684 10000000000000000 + 395.951411689325  [395.950195312500, 395.953125000000]
54118226280294685 10000000000000000 + 396.236692764587  [396.235351562500, 396.238281250000]
54118226280294686 10000000000000000 + 396.397107919652  [396.395507812500, 396.398437500000]
54118226280294687 10000000000000000 + 396.520789920349  [396.519531250000, 396.522460937500]
54118226280294688 10000000000000000 + 396.646079677625  [396.644531250000, 396.647460937500]
54118226280294689 10000000000000000 + 396.907487259860  [396.906250000000, 396.909179687500]
54118226280294690 10000000000000000 + 397.093681487503  [397.091796875000, 397.094726562500]
54118226280294691 10000000000000000 + 397.248171235976  [397.247070312500, 397.250000000000]
54118226280294692 10000000000000000 + 397.342982716190  [397.341796875000, 397.344726562500]
54118226280294693 10000000000000000 + 397.573106603253  [397.571289062500, 397.574218750000]
54118226280294694 10000000000000000 + 397.658315272338  [397.657226562500, 397.660156250000]
54118226280294695 10000000000000000 + 397.806801882730  [397.805664062500, 397.808593750000]
54118226280294696 10000000000000000 + 398.000852003305  [397.999023437500, 398.001953125000]
54118226280294697 10000000000000000 + 398.158898628130  [398.157226562500, 398.160156250000]
54118226280294698 10000000000000000 + 398.499523182508  [398.498046875000, 398.500976562500]
54118226280294699 10000000000000000 + 398.581862274522  [398.580078125000, 398.583007812500]
54118226280294700 10000000000000000 + 398.884615974565  [398.882812500000, 398.885742187500]
54118226280294701 10000000000000000 + 399.103569459566  [399.102539062500, 399.105468750000]
54118226280294702 10000000000000000 + 399.233032224626  [399.231445312500, 399.234375000000]
54118226280294703 10000000000000000 + 399.336770889739  [399.334960937500, 399.337890625000]
54118226280294704 10000000000000000 + 399.533059517424  [399.531250000000, 399.534179687500]
54118226280294705 10000000000000000 + 399.759188357385  [399.757812500000, 399.760742187500]
54118226280294706 10000000000000000 + 399.945940648766  [399.944335937500, 399.947265625000]
54118226280294707 10000000000000000 + 400.044825174045  [400.042968750000, 400.045898437500]
54118226280294708 10000000000000000 + 400.341131334466  [400.339843750000, 400.342773437500]
54118226280294709 10000000000000000 + 400.568292054173  [400.566406250000, 400.569335937500]
54118226280294710 10000000000000000 + 400.699315263892  [400.698242187500, 400.701171875000]
54118226280294711 10000000000000000 + 400.772730840268  [400.771484375000, 400.774414062500]
54118226280294712 10000000000000000 + 401.034525258063  [401.033203125000, 401.036132812500]
54118226280294713 10000000000000000 + 401.292547763719  [401.291015625000, 401.293945312500]
54118226280294714 10000000000000000 + 401.480176447765  [401.478515625000, 401.481445312500]
54118226280294715 10000000000000000 + 401.519565004113  [401.518554687500, 401.521484375000]
54118226280294716 10000000000000000 + 401.731471238646  [401.730468750000, 401.733398437500]
54118226280294717 10000000000000000 + 401.916378991669  [401.915039062500, 401.917968750000]
54118226280294718 10000000000000000 + 402.112455698952  [402.111328125000, 402.114257812500]
54118226280294719 10000000000000000 + 402.367373318794  [402.366210937500, 402.369140625000]
54118226280294720 10000000000000000 + 402.437643071008  [402.436523437500, 402.439453125000]
54118226280294721 10000000000000000 + 402.590262984769  [402.588867187500, 402.591796875000]
54118226280294722 10000000000000000 + 402.829741516893  [402.828125000000, 402.831054687500]
54118226280294723 10000000000000000 + 403.060831459833  [403.059570312500, 403.062500000000]
54118226280294724 10000000000000000 + 403.191361810163  [403.189453125000, 403.192382812500]
54118226280294725 10000000000000000 + 403.373376325880  [403.372070312500, 403.375000000000]
54118226280294726 10000000000000000 + 403.650910301499  [403.649414062500, 403.652343750000]
54118226280294727 10000000000000000 + 403.744064488615  [403.742187500000, 403.745117187500]
54118226280294728 10000000000000000 + 403.823486011653  [403.822265625000, 403.825195312500]
54118226280294729 10000000000000000 + 403.986493834093  [403.985351562500, 403.988281250000]
54118226280294730 10000000000000000 + 404.154998679729  [404.153320312500, 404.156250000000]
54118226280294731 10000000000000000 + 404.316155354990  [404.314453125000, 404.317382812500]
54118226280294732 10000000000000000 + 404.548958639228  [404.547851562500, 404.550781250000]
54118226280294733 10000000000000000 + 404.780322941986  [404.779296875000, 404.782226562500]
54118226280294734 10000000000000000 + 404.881882049663  [404.880859375000, 404.883789062500]
54118226280294735 10000000000000000 + 405.210427451406  [405.208984375000, 405.211914062500]
54118226280294736 10000000000000000 + 405.329167920488  [405.328125000000, 405.331054687500]
54118226280294737 10000000000000000 + 405.483672728217  [405.482421875000, 405.485351562500]
54118226280294738 10000000000000000 + 405.616484017187  [405.615234375000, 405.618164062500]
54118226280294739 10000000000000000 + 405.700057428758  [405.698242187500, 405.701171875000]
54118226280294740 10000000000000000 + 405.864959926095  [405.863281250000, 405.866210937500]
54118226280294741 10000000000000000 + 406.062433160665  [406.060546875000, 406.063476562500]
54118226280294742 10000000000000000 + 406.263404954614  [406.261718750000, 406.264648437500]
54118226280294743 10000000000000000 + 406.543775370027  [406.541992187500, 406.544921875000]
54118226280294744 10000000000000000 + 406.682055436101  [406.680664062500, 406.683593750000]
54118226280294745 10000000000000000 + 406.905038194660  [406.903320312500, 406.906250000000]
54118226280294746 10000000000000000 + 407.109481484728  [407.108398437500, 407.111328125000]
54118226280294747 10000000000000000 + 407.264630759500  [407.262695312500, 407.265625000000]
54118226280294748 10000000000000000 + 407.469575513862  [407.467773437500, 407.470703125000]
54118226280294749 10000000000000000 + 407.619990183087  [407.618164062500, 407.621093750000]
54118226280294750 10000000000000000 + 407.917484432876  [407.916015625000, 407.918945312500]
54118226280294751 10000000000000000 + 407.991245874819  [407.990234375000, 407.993164062500]
54118226280294752 10000000000000000 + 408.185639444594  [408.184570312500, 408.187500000000]
54118226280294753 10000000000000000 + 408.467575595868  [408.465820312500, 408.468750000000]
54118226280294754 10000000000000000 + 408.560001356357  [408.558593750000, 408.561523437500]
54118226280294755 10000000000000000 + 408.761406928381  [408.759765625000, 408.762695312500]
54118226280294756 10000000000000000 + 408.930317315957  [408.928710937500, 408.931640625000]
54118226280294757 10000000000000000 + 409.137961790193  [409.136718750000, 409.139648437500]
54118226280294758 10000000000000000 + 409.416838885508  [409.415039062500, 409.417968750000]
54118226280294759 10000000000000000 + 409.531453604623  [409.530273437500, 409.533203125000]
54118226280294760 10000000000000000 + 409.659174595203  [409.657226562500, 409.660156250000]
54118226280294761 10000000000000000 + 409.810456724977  [409.808593750000, 409.811523437500]
54118226280294762 10000000000000000 + 410.019833416894  [410.018554687500, 410.021484375000]
54118226280294763 10000000000000000 + 410.114763191416  [410.113281250000, 410.116210937500]
54118226280294764 10000000000000000 + 410.220314601617  [410.218750000000, 410.221679687500]
54118226280294765 10000000000000000 + 410.522625007791  [410.521484375000, 410.524414062500]
54118226280294766 10000000000000000 + 410.720140320279  [410.718750000000, 410.721679687500]
54118226280294767 10000000000000000 + 410.927970865015  [410.926757812500, 410.929687500000]
54118226280294768 10000000000000000 + 410.951541359269  [410.950195312500, 410.953125000000]
54118226280294769 10000000000000000 + 411.097397294818  [411.095703125000, 411.098632812500]
54118226280294770 10000000000000000 + 411.292403420869  [411.291015625000, 411.293945312500]
54118226280294771 10000000000000000 + 411.653618861983  [411.652343750000, 411.655273437500]
54118226280294772 10000000000000000 + 411.935701738457  [411.934570312500, 411.937500000000]
54118226280294773 10000000000000000 + 412.054382259449  [412.052734375000, 412.055664062500]
54118226280294774 10000000000000000 + 412.205256325667  [412.204101562500, 412.207031250000]
54118226280294775 10000000000000000 + 412.466679484068  [412.464843750000, 412.467773437500]
54118226280294776 10000000000000000 + 412.501904679266  [412.500000000000, 412.502929687500]
54118226280294777 10000000000000000 + 412.644047374413  [412.642578125000, 412.645507812500]
54118226280294778 10000000000000000 + 412.777056723581  [412.775390625000, 412.778320312500]
54118226280294779 10000000000000000 + 412.974713519191  [412.973632812500, 412.976562500000]
54118226280294780 10000000000000000 + 413.151045500315  [413.149414062500, 413.152343750000]
54118226280294781 10000000000000000 + 413.358561927218  [413.357421875000, 413.360351562500]
54118226280294782 10000000000000000 + 413.587129580628  [413.585937500000, 413.588867187500]
54118226280294783 10000000000000000 + 413.816665172181  [413.815429687500, 413.818359375000]
54118226280294784 10000000000000000 + 413.973822321069  [413.972656250000, 413.975585937500]
54118226280294785 10000000000000000 + 414.009508338152  [414.007812500000, 414.010742187500]
54118226280294786 10000000000000000 + 414.270092649236  [414.268554687500, 414.271484375000]
54118226280294787 10000000000000000 + 414.351734565934  [414.350585937500, 414.353515625000]
54118226280294788 10000000000000000 + 414.611572334635  [414.610351562500, 414.613281250000]
54118226280294789 10000000000000000 + 414.830589891975  [414.829101562500, 414.832031250000]
54118226280294790 10000000000000000 + 414.980186955620  [414.978515625000, 414.981445312500]
54118226280294791 10000000000000000 + 415.280575403330  [415.279296875000, 415.282226562500]
54118226280294792 10000000000000000 + 415.314158873057  [415.312500000000, 415.315429687500]
54118226280294793 10000000000000000 + 415.551043577531  [415.549804687500, 415.552734375000]
54118226280294794 10000000000000000 + 415.665548389451  [415.664062500000, 415.666992187500]
54118226280294795 10000000000000000 + 415.894162341332  [415.892578125000, 415.895507812500]
54118226280294796 10000000000000000 + 416.054173341610  [416.052734375000, 416.055664062500]
54118226280294797 10000000000000000 + 416.148235507358  [416.146484375000, 416.149414062500]
54118226280294798 10000000000000000 + 416.440004261659  [416.438476562500, 416.441406250000]
54118226280294799 10000000000000000 + 416.486889026125  [416.485351562500, 416.488281250000]
54118226280294800 10000000000000000 + 416.636991899308  [416.635742187500, 416.638671875000]
54118226280294801 10000000000000000 + 416.897933607924  [416.896484375000, 416.899414062500]
54118226280294802 10000000000000000 + 417.153116376773  [417.151367187500, 417.154296875000]
54118226280294803 10000000000000000 + 417.350563646789  [417.348632812500, 417.351562500000]
54118226280294804 10000000000000000 + 417.479027389376  [417.477539062500, 417.480468750000]
54118226280294805 10000000000000000 + 417.626398629708  [417.625000000000, 417.627929687500]
54118226280294806 10000000000000000 + 417.918932874196  [417.916992187500, 417.919921875000]
54118226280294807 10000000000000000 + 418.030860123035  [418.029296875000, 418.032226562500]
54118226280294808 10000000000000000 + 418.245678400897  [418.244140625000, 418.247070312500]
54118226280294809 10000000000000000 + 418.407426671937  [418.406250000000, 418.409179687500]
54118226280294810 10000000000000000 + 418.697130762960  [418.695312500000, 418.698242187500]
54118226280294811 10000000000000000 + 418.948730471714  [418.947265625000, 418.950195312500]
54118226280294812 10000000000000000 + 419.010189013274  [419.008789062500, 419.011718750000]
54118226280294813 10000000000000000 + 419.253049571017  [419.251953125000, 419.254882812500]
54118226280294814 10000000000000000 + 419.353344224440  [419.351562500000, 419.354492187500]
54118226280294815 10000000000000000 + 419.606628331773  [419.605468750000, 419.608398437500]
54118226280294816 10000000000000000 + 419.773468156266  [419.772460937500, 419.775390625000]
54118226280294817 10000000000000000 + 419.904436498268  [419.903320312500, 419.906250000000]
54118226280294818 10000000000000000 + 420.162685840009  [420.161132812500, 420.164062500000]
54118226280294819 10000000000000000 + 420.259089564926  [420.257812500000, 420.260742187500]
54118226280294820 10000000000000000 + 420.404188899109  [420.402343750000, 420.405273437500]
54118226280294821 10000000000000000 + 420.478720970527  [420.477539062500, 420.480468750000]
54118226280294822 10000000000000000 + 420.762537579137  [420.760742187500, 420.763671875000]
54118226280294823 10000000000000000 + 420.954945544029  [420.953125000000, 420.956054687500]
54118226280294824 10000000000000000 + 421.088390893673  [421.086914062500, 421.089843750000]
54118226280294825 10000000000000000 + 421.233778753876  [421.232421875000, 421.235351562500]
54118226280294826 10000000000000000 + 421.434095353176  [421.432617187500, 421.435546875000]
54118226280294827 10000000000000000 + 421.623623115774  [421.622070312500, 421.625000000000]
54118226280294828 10000000000000000 + 421.864854097414  [421.863281250000, 421.866210937500]
54118226280294829 10000000000000000 + 421.963294231780  [421.961914062500, 421.964843750000]
54118226280294830 10000000000000000 + 422.117860466771  [422.116210937500, 422.119140625000]
54118226280294831 10000000000000000 + 422.312998460090  [422.311523437500, 422.314453125000]
54118226280294832 10000000000000000 + 422.470546411873  [422.468750000000, 422.471679687500]
54118226280294833 10000000000000000 + 422.673879193046  [422.672851562500, 422.675781250000]
54118226280294834 10000000000000000 + 422.975476572557  [422.973632812500, 422.976562500000]
54118226280294835 10000000000000000 + 423.088688280167  [423.086914062500, 423.089843750000]
54118226280294836 10000000000000000 + 423.255265329797  [423.253906250000, 423.256835937500]
54118226280294837 10000000000000000 + 423.373016924122  [423.371093750000, 423.374023437500]
54118226280294838 10000000000000000 + 423.471141466641  [423.469726562500, 423.472656250000]
54118226280294839 10000000000000000 + 423.728246100891  [423.726562500000, 423.729492187500]
54118226280294840 10000000000000000 + 423.911739370526  [423.910156250000, 423.913085937500]
54118226280294841 10000000000000000 + 424.068075936874  [424.066406250000, 424.069335937500]
54118226280294842 10000000000000000 + 424.227727151538  [424.226562500000, 424.229492187500]
54118226280294843 10000000000000000 + 424.599268712106  [424.597656250000, 424.600585937500]
54118226280294844 10000000000000000 + 424.880648126733  [424.878906250000, 424.881835937500]
54118226280294845 10000000000000000 + 424.905643781166  [424.904296875000, 424.907226562500]
54118226280294846 10000000000000000 + 425.151743248438  [425.150390625000, 425.153320312500]
54118226280294847 10000000000000000 + 425.248561917386  [425.247070312500, 425.250000000000]
54118226280294848 10000000000000000 + 425.332845994853  [425.331054687500, 425.333984375000]
54118226280294849 10000000000000000 + 425.517743151296  [425.516601562500, 425.519531250000]
54118226280294850 10000000000000000 + 425.649003621218  [425.647460937500, 425.650390625000]
54118226280294851 10000000000000000 + 425.919213290524  [425.917968750000, 425.920898437500]
54118226280294852 10000000000000000 + 426.093738891633  [426.091796875000, 426.094726562500]
54118226280294853 10000000000000000 + 426.269581494885  [426.268554687500, 426.271484375000]
54118226280294854 10000000000000000 + 426.367852827005  [426.366210937500, 426.369140625000]
54118226280294855 10000000000000000 + 426.642482179839  [426.640625000000, 426.643554687500]
54118226280294856 10000000000000000 + 427.016159684264  [427.014648437500, 427.017578125000]
54118226280294857 10000000000000000 + 427.130667678122  [427.128906250000, 427.131835937500]
54118226280294858 10000000000000000 + 427.284626001709  [427.283203125000, 427.286132812500]
54118226280294859 10000000000000000 + 427.451398763016  [427.450195312500, 427.453125000000]
54118226280294860 10000000000000000 + 427.609404041123  [427.608398437500, 427.611328125000]
54118226280294861 10000000000000000 + 427.763679579472  [427.762695312500, 427.765625000000]
54118226280294862 10000000000000000 + 427.985788059710  [427.984375000000, 427.987304687500]
54118226280294863 10000000000000000 + 428.098040092094  [428.096679687500, 428.099609375000]
54118226280294864 10000000000000000 + 428.382795521228  [428.380859375000, 428.383789062500]
54118226280294865 10000000000000000 + 428.477445545071  [428.475585937500, 428.478515625000]
54118226280294866 10000000000000000 + 428.607615479453  [428.606445312500, 428.609375000000]
54118226280294867 10000000000000000 + 428.736909427267  [428.735351562500, 428.738281250000]
54118226280294868 10000000000000000 + 428.954500177178  [428.953125000000, 428.956054687500]
54118226280294869 10000000000000000 + 429.251105551285  [429.250000000000, 429.252929687500]
54118226280294870 10000000000000000 + 429.351230537070  [429.349609375000, 429.352539062500]
54118226280294871 10000000000000000 + 429.569529915334  [429.568359375000, 429.571289062500]
54118226280294872 10000000000000000 + 429.652450608457  [429.651367187500, 429.654296875000]
54118226280294873 10000000000000000 + 429.940997248116  [429.939453125000, 429.942382812500]
54118226280294874 10000000000000000 + 430.105008751599  [430.103515625000, 430.106445312500]
54118226280294875 10000000000000000 + 430.294556560288  [430.292968750000, 430.295898437500]
54118226280294876 10000000000000000 + 430.468503713139  [430.466796875000, 430.469726562500]
54118226280294877 10000000000000000 + 430.583161009788  [430.582031250000, 430.584960937500]
54118226280294878 10000000000000000 + 430.820487071231  [430.819335937500, 430.822265625000]
54118226280294879 10000000000000000 + 431.046859848959  [431.044921875000, 431.047851562500]
54118226280294880 10000000000000000 + 431.301859660907  [431.300781250000, 431.303710937500]
54118226280294881 10000000000000000 + 431.406683561552  [431.405273437500, 431.408203125000]
54118226280294882 10000000000000000 + 431.542567500704  [431.541015625000, 431.543945312500]
54118226280294883 10000000000000000 + 431.708063422717  [431.707031250000, 431.709960937500]
54118226280294884 10000000000000000 + 431.866090756866  [431.864257812500, 431.867187500000]
54118226280294885 10000000000000000 + 432.060599688977  [432.059570312500, 432.062500000000]
54118226280294886 10000000000000000 + 432.216265836328  [432.214843750000, 432.217773437500]
54118226280294887 10000000000000000 + 432.363844514648  [432.362304687500, 432.365234375000]
54118226280294888 10000000000000000 + 432.653855626829  [432.652343750000, 432.655273437500]
54118226280294889 10000000000000000 + 432.794055824454  [432.792968750000, 432.795898437500]
54118226280294890 10000000000000000 + 432.850465888443  [432.848632812500, 432.851562500000]
54118226280294891 10000000000000000 + 432.952777954835  [432.951171875000, 432.954101562500]
54118226280294892 10000000000000000 + 433.303180629815  [433.301757812500, 433.304687500000]
54118226280294893 10000000000000000 + 433.453850123496  [433.452148437500, 433.455078125000]
54118226280294894 10000000000000000 + 433.525179139150  [433.523437500000, 433.526367187500]
54118226280294895 10000000000000000 + 433.639687760525  [433.638671875000, 433.641601562500]
54118226280294896 10000000000000000 + 433.806704890104  [433.805664062500, 433.808593750000]
54118226280294897 10000000000000000 + 434.188975713259  [434.187500000000, 434.190429687500]
54118226280294898 10000000000000000 + 434.424836836870  [434.423828125000, 434.426757812500]
54118226280294899 10000000000000000 + 434.503752426823  [434.501953125000, 434.504882812500]
54118226280294900 10000000000000000 + 434.682033535215  [434.680664062500, 434.683593750000]
54118226280294901 10000000000000000 + 434.901097531544  [434.899414062500, 434.902343750000]
54118226280294902 10000000000000000 + 435.139304887481  [435.137695312500, 435.140625000000]
54118226280294903 10000000000000000 + 435.279887011401  [435.278320312500, 435.281250000000]
54118226280294904 10000000000000000 + 435.554245339863  [435.552734375000, 435.555664062500]
54118226280294905 10000000000000000 + 435.692583654917  [435.691406250000, 435.694335937500]
54118226280294906 10000000000000000 + 435.866839152029  [435.865234375000, 435.868164062500]
54118226280294907 10000000000000000 + 436.126185772488  [436.125000000000, 436.127929687500]
54118226280294908 10000000000000000 + 436.281933042800  [436.280273437500, 436.283203125000]
54118226280294909 10000000000000000 + 436.361942402944  [436.360351562500, 436.363281250000]
54118226280294910 10000000000000000 + 436.575163120412  [436.573242187500, 436.576171875000]
54118226280294911 10000000000000000 + 436.758586349431  [436.756835937500, 436.759765625000]
54118226280294912 10000000000000000 + 436.897670920445  [436.896484375000, 436.899414062500]
54118226280294913 10000000000000000 + 437.118258739863  [437.117187500000, 437.120117187500]
54118226280294914 10000000000000000 + 437.276547532806  [437.275390625000, 437.278320312500]
54118226280294915 10000000000000000 + 437.535089823848  [437.533203125000, 437.536132812500]
54118226280294916 10000000000000000 + 437.736407169511  [437.735351562500, 437.738281250000]
54118226280294917 10000000000000000 + 437.803691229259  [437.801757812500, 437.804687500000]
54118226280294918 10000000000000000 + 438.045290411924  [438.043945312500, 438.046875000000]
54118226280294919 10000000000000000 + 438.172468516064  [438.170898437500, 438.173828125000]
54118226280294920 10000000000000000 + 438.347591886627  [438.345703125000, 438.348632812500]
54118226280294921 10000000000000000 + 438.468775604239  [438.467773437500, 438.470703125000]
54118226280294922 10000000000000000 + 438.812853223774  [438.811523437500, 438.814453125000]
54118226280294923 10000000000000000 + 438.937850627355  [438.936523437500, 438.939453125000]
54118226280294924 10000000000000000 + 439.062788398712  [439.061523437500, 439.064453125000]
54118226280294925 10000000000000000 + 439.165885023663  [439.164062500000, 439.166992187500]
54118226280294926 10000000000000000 + 439.480202839545  [439.478515625000, 439.481445312500]
54118226280294927 10000000000000000 + 439.523989350355  [439.522460937500, 439.525390625000]
54118226280294928 10000000000000000 + 439.705316283389  [439.704101562500, 439.707031250000]
54118226280294929 10000000000000000 + 439.948681399395  [439.947265625000, 439.950195312500]
54118226280294930 10000000000000000 + 440.072287124790  [440.071289062500, 440.074218750000]
54118226280294931 10000000000000000 + 440.269486793858  [440.267578125000, 440.270507812500]
54118226280294932 10000000000000000 + 440.382948711125  [440.381835937500, 440.384765625000]
54118226280294933 10000000000000000 + 440.673128893849  [440.671875000000, 440.674804687500]
54118226280294934 10000000000000000 + 440.898002953973  [440.896484375000, 440.899414062500]
54118226280294935 10000000000000000 + 440.932867459410  [440.931640625000, 440.934570312500]
54118226280294936 10000000000000000 + 441.187305678669  [441.185546875000, 441.188476562500]
54118226280294937 10000000000000000 + 441.300074581243  [441.298828125000, 441.301757812500]
54118226280294938 10000000000000000 + 441.666234025089  [441.665039062500, 441.667968750000]
54118226280294939 10000000000000000 + 441.823880207344  [441.822265625000, 441.825195312500]
54118226280294940 10000000000000000 + 441.977992277915  [441.976562500000, 441.979492187500]
54118226280294941 10000000000000000 + 442.115995929540  [442.114257812500, 442.117187500000]
54118226280294942 10000000000000000 + 442.268860875511  [442.267578125000, 442.270507812500]
54118226280294943 10000000000000000 + 442.318167317763  [442.316406250000, 442.319335937500]
54118226280294944 10000000000000000 + 442.463803027117  [442.461914062500, 442.464843750000]
54118226280294945 10000000000000000 + 442.874255131598  [442.873046875000, 442.875976562500]
54118226280294946 10000000000000000 + 443.021501399727  [443.020507812500, 443.023437500000]
54118226280294947 10000000000000000 + 443.160875713050  [443.159179687500, 443.162109375000]
54118226280294948 10000000000000000 + 443.491294045771  [443.490234375000, 443.493164062500]
54118226280294949 10000000000000000 + 443.579257665078  [443.578125000000, 443.581054687500]
54118226280294950 10000000000000000 + 443.663192983242  [443.662109375000, 443.665039062500]
54118226280294951 10000000000000000 + 443.819051717038  [443.817382812500, 443.820312500000]
54118226280294952 10000000000000000 + 444.046637298347  [444.044921875000, 444.047851562500]
54118226280294953 10000000000000000 + 444.174282719991  [444.172851562500, 444.175781250000]
54118226280294954 10000000000000000 + 444.469896761180  [444.468750000000, 444.471679687500]
54118226280294955 10000000000000000 + 444.614832962938  [444.613281250000, 444.616210937500]
54118226280294956 10000000000000000 + 444.772169277287  [444.770507812500, 444.773437500000]
54118226280294957 10000000000000000 + 444.987969077247  [444.986328125000, 444.989257812500]
54118226280294958 10000000000000000 + 445.132153460005  [445.130859375000, 445.133789062500]
54118226280294959 10000000000000000 + 445.405429031559  [445.404296875000, 445.407226562500]
54118226280294960 10000000000000000 + 445.491375069945  [445.490234375000, 445.493164062500]
54118226280294961 10000000000000000 + 445.658757749912  [445.657226562500, 445.660156250000]
54118226280294962 10000000000000000 + 445.825527589909  [445.824218750000, 445.827148437500]
54118226280294963 10000000000000000 + 446.083242817901  [446.082031250000, 446.084960937500]
54118226280294964 10000000000000000 + 446.241964314705  [446.240234375000, 446.243164062500]
54118226280294965 10000000000000000 + 446.346750727927  [446.345703125000, 446.348632812500]
54118226280294966 10000000000000000 + 446.677017226133  [446.675781250000, 446.678710937500]
54118226280294967 10000000000000000 + 446.918476098457  [446.916992187500, 446.919921875000]
54118226280294968 10000000000000000 + 447.034191432628  [447.033203125000, 447.036132812500]
54118226280294969 10000000000000000 + 447.146981784667  [447.145507812500, 447.148437500000]
54118226280294970 10000000000000000 + 447.413302731730  [447.412109375000, 447.415039062500]
54118226280294971 10000000000000000 + 447.569213393568  [447.567382812500, 447.570312500000]
54118226280294972 10000000000000000 + 447.772849967692  [447.771484375000, 447.774414062500]
54118226280294973 10000000000000000 + 447.963280371813  [447.961914062500, 447.964843750000]
54118226280294974 10000000000000000 + 448.077289759548  [448.076171875000, 448.079101562500]
54118226280294975 10000000000000000 + 448.239048193962  [448.237304687500, 448.240234375000]
54118226280294976 10000000000000000 + 448.377573830951  [448.375976562500, 448.378906250000]
54118226280294977 10000000000000000 + 448.535042240696  [448.533203125000, 448.536132812500]
54118226280294978 10000000000000000 + 448.757322394626  [448.755859375000, 448.758789062500]
54118226280294979 10000000000000000 + 448.996292487542  [448.995117187500, 448.998046875000]
54118226280294980 10000000000000000 + 449.046848253709  [449.044921875000, 449.047851562500]
54118226280294981 10000000000000000 + 449.205800274174  [449.204101562500, 449.207031250000]
54118226280294982 10000000000000000 + 449.551036855074  [449.549804687500, 449.552734375000]
54118226280294983 10000000000000000 + 449.604912016088  [449.603515625000, 449.606445312500]
54118226280294984 10000000000000000 + 449.826337624510  [449.825195312500, 449.828125000000]
54118226280294985 10000000000000000 + 449.890004609956  [449.888671875000, 449.891601562500]
54118226280294986 10000000000000000 + 450.091438791123  [450.089843750000, 450.092773437500]
54118226280294987 10000000000000000 + 450.229848078522  [450.228515625000, 450.231445312500]
54118226280294988 10000000000000000 + 450.568255059155  [450.566406250000, 450.569335937500]
54118226280294989 10000000000000000 + 450.849446327598  [450.847656250000, 450.850585937500]
54118226280294990 10000000000000000 + 450.902389113897  [450.901367187500, 450.904296875000]
54118226280294991 10000000000000000 + 451.017579298319  [451.016601562500, 451.019531250000]
54118226280294992 10000000000000000 + 451.172330778763  [451.170898437500, 451.173828125000]
54118226280294993 10000000000000000 + 451.421679003998  [451.419921875000, 451.422851562500]
54118226280294994 10000000000000000 + 451.593196824610  [451.591796875000, 451.594726562500]
54118226280294995 10000000000000000 + 451.767210501807  [451.765625000000, 451.768554687500]
54118226280294996 10000000000000000 + 451.926712561609  [451.924804687500, 451.927734375000]
54118226280294997 10000000000000000 + 452.054027342306  [452.052734375000, 452.055664062500]
54118226280294998 10000000000000000 + 452.288612256330  [452.287109375000, 452.290039062500]
54118226280294999 10000000000000000 + 452.444284779030  [452.442382812500, 452.445312500000]
54118226280295000 10000000000000000 + 452.576126120808  [452.574218750000, 452.577148437500]
54118226280295001 10000000000000000 + 452.771966353860  [452.770507812500, 452.773437500000]
54118226280295002 10000000000000000 + 452.953194500337  [452.952148437500, 452.955078125000]
54118226280295003 10000000000000000 + 453.206750420709  [453.205078125000, 453.208007812500]
54118226280295004 10000000000000000 + 453.369319096312  [453.368164062500, 453.371093750000]
54118226280295005 10000000000000000 + 453.767269852803  [453.765625000000, 453.768554687500]
54118226280295006 10000000000000000 + 453.875316231543  [453.874023437500, 453.876953125000]
54118226280295007 10000000000000000 + 454.052875499588  [454.051757812500, 454.054687500000]
54118226280295008 10000000000000000 + 454.162916565348  [454.161132812500, 454.164062500000]
54118226280295009 10000000000000000 + 454.504712174099  [454.502929687500, 454.505859375000]
54118226280295010 10000000000000000 + 454.628590844802  [454.626953125000, 454.629882812500]
54118226280295011 10000000000000000 + 454.839273229481  [454.837890625000, 454.840820312500]
54118226280295012 10000000000000000 + 454.894864990275  [454.893554687500, 454.896484375000]
54118226280295013 10000000000000000 + 455.037153753401  [455.036132812500, 455.039062500000]
54118226280295014 10000000000000000 + 455.186116163514  [455.184570312500, 455.187500000000]
54118226280295015 10000000000000000 + 455.326055306824  [455.324218750000, 455.327148437500]
54118226280295016 10000000000000000 + 455.537765309733  [455.536132812500, 455.539062500000]
54118226280295017 10000000000000000 + 455.813550831574  [455.812500000000, 455.815429687500]
54118226280295018 10000000000000000 + 455.957857034718  [455.956054687500, 455.958984375000]
54118226280295019 10000000000000000 + 456.050815905721  [456.049804687500, 456.052734375000]
54118226280295020 10000000000000000 + 456.326818584355  [456.325195312500, 456.328125000000]
54118226280295021 10000000000000000 + 456.523482524953  [456.522460937500, 456.525390625000]
54118226280295022 10000000000000000 + 456.649968326337  [456.648437500000, 456.651367187500]
54118226280295023 10000000000000000 + 456.835780508740  [456.833984375000, 456.836914062500]
54118226280295024 10000000000000000 + 457.009245841181  [457.007812500000, 457.010742187500]
54118226280295025 10000000000000000 + 457.083633676200  [457.082031250000, 457.084960937500]
54118226280295026 10000000000000000 + 457.327883441336  [457.326171875000, 457.329101562500]
54118226280295027 10000000000000000 + 457.509728061180  [457.507812500000, 457.510742187500]
54118226280295028 10000000000000000 + 457.668810641101  [457.666992187500, 457.669921875000]
54118226280295029 10000000000000000 + 457.854887807839  [457.853515625000, 457.856445312500]
54118226280295030 10000000000000000 + 458.073764358305  [458.072265625000, 458.075195312500]
54118226280295031 10000000000000000 + 458.243005447777  [458.241210937500, 458.244140625000]
54118226280295032 10000000000000000 + 458.565401352082  [458.563476562500, 458.566406250000]
54118226280295033 10000000000000000 + 458.635128449912  [458.633789062500, 458.636718750000]
54118226280295034 10000000000000000 + 458.829405641325  [458.828125000000, 458.831054687500]
54118226280295035 10000000000000000 + 459.068681848230  [459.067382812500, 459.070312500000]
54118226280295036 10000000000000000 + 459.236899042226  [459.235351562500, 459.238281250000]
54118226280295037 10000000000000000 + 459.420320550179  [459.418945312500, 459.421875000000]
54118226280295038 10000000000000000 + 459.502870955618  [459.500976562500, 459.503906250000]
54118226280295039 10000000000000000 + 459.642918356522  [459.641601562500, 459.644531250000]
54118226280295040 10000000000000000 + 459.773067072609  [459.771484375000, 459.774414062500]
54118226280295041 10000000000000000 + 460.012570684048  [460.010742187500, 460.013671875000]
54118226280295042 10000000000000000 + 460.238947774516  [460.237304687500, 460.240234375000]
54118226280295043 10000000000000000 + 460.401426705571  [460.400390625000, 460.403320312500]
54118226280295044 10000000000000000 + 460.518887416928  [460.517578125000, 460.520507812500]
54118226280295045 10000000000000000 + 460.662723315726  [460.661132812500, 460.664062500000]
54118226280295046 10000000000000000 + 460.988358200674  [460.987304687500, 460.990234375000]
54118226280295047 10000000000000000 + 461.117017822475  [461.115234375000, 461.118164062500]
54118226280295048 10000000000000000 + 461.322877081784  [461.321289062500, 461.324218750000]
54118226280295049 10000000000000000 + 461.389337585252  [461.387695312500, 461.390625000000]
54118226280295050 10000000000000000 + 461.657043291775  [461.655273437500, 461.658203125000]
54118226280295051 10000000000000000 + 461.780387465636  [461.779296875000, 461.782226562500]
54118226280295052 10000000000000000 + 461.955203686511  [461.954101562500, 461.957031250000]
54118226280295053 10000000000000000 + 462.160597881927  [462.159179687500, 462.162109375000]
54118226280295054 10000000000000000 + 462.267562030351  [462.265625000000, 462.268554687500]
54118226280295055 10000000000000000 + 462.477288442752  [462.475585937500, 462.478515625000]
54118226280295056 10000000000000000 + 462.772671869617  [462.771484375000, 462.774414062500]
54118226280295057 10000000000000000 + 462.970478077787  [462.968750000000, 462.971679687500]
54118226280295058 10000000000000000 + 463.098483657639  [463.096679687500, 463.099609375000]
54118226280295059 10000000000000000 + 463.422897978222  [463.421875000000, 463.424804687500]
54118226280295060 10000000000000000 + 463.523548128133  [463.522460937500, 463.525390625000]
54118226280295061 10000000000000000 + 463.558909555206  [463.557617187500, 463.560546875000]
54118226280295062 10000000000000000 + 463.891451070397  [463.889648437500, 463.892578125000]
54118226280295063 10000000000000000 + 464.108240164366  [464.106445312500, 464.109375000000]
54118226280295064 10000000000000000 + 464.273041964783  [464.271484375000, 464.274414062500]
54118226280295065 10000000000000000 + 464.418071981247  [464.416992187500, 464.419921875000]
54118226280295066 10000000000000000 + 464.623765213741  [464.622070312500, 464.625000000000]
54118226280295067 10000000000000000 + 464.716148597022  [464.714843750000, 464.717773437500]
54118226280295068 10000000000000000 + 464.899859981360  [464.898437500000, 464.901367187500]
54118226280295069 10000000000000000 + 465.223110912829  [465.221679687500, 465.224609375000]
54118226280295070 10000000000000000 + 465.369878192352  [465.368164062500, 465.371093750000]
54118226280295071 10000000000000000 + 465.385141334942  [465.383789062500, 465.386718750000]
54118226280295072 10000000000000000 + 465.638496807365  [465.636718750000, 465.639648437500]
54118226280295073 10000000000000000 + 465.703071760952  [465.701171875000, 465.704101562500]
54118226280295074 10000000000000000 + 466.046620155513  [466.044921875000, 466.047851562500]
54118226280295075 10000000000000000 + 466.169020239695  [466.167968750000, 466.170898437500]
54118226280295076 10000000000000000 + 466.433988371855  [466.432617187500, 466.435546875000]
54118226280295077 10000000000000000 + 466.659533658281  [466.658203125000, 466.661132812500]
54118226280295078 10000000000000000 + 466.738334935693  [466.737304687500, 466.740234375000]
54118226280295079 10000000000000000 + 466.857628344685  [466.856445312500, 466.859375000000]
54118226280295080 10000000000000000 + 467.091207666055  [467.089843750000, 467.092773437500]
54118226280295081 10000000000000000 + 467.346246380843  [467.344726562500, 467.347656250000]
54118226280295082 10000000000000000 + 467.428464454755  [467.426757812500, 467.429687500000]
54118226280295083 10000000000000000 + 467.539098904742  [467.538085937500, 467.541015625000]
54118226280295084 10000000000000000 + 467.735033396351  [467.733398437500, 467.736328125000]
54118226280295085 10000000000000000 + 467.928055544186  [467.926757812500, 467.929687500000]
54118226280295086 10000000000000000 + 468.063593533790  [468.062500000000, 468.065429687500]
54118226280295087 10000000000000000 + 468.195945181492  [468.194335937500, 468.197265625000]
54118226280295088 10000000000000000 + 468.344350587017  [468.342773437500, 468.345703125000]
54118226280295089 10000000000000000 + 468.580890286171  [468.579101562500, 468.582031250000]
54118226280295090 10000000000000000 + 468.667433530683  [468.666015625000, 468.668945312500]
54118226280295091 10000000000000000 + 468.854335484033  [468.852539062500, 468.855468750000]
54118226280295092 10000000000000000 + 469.245393215959  [469.244140625000, 469.247070312500]
54118226280295093 10000000000000000 + 469.397990176194  [469.396484375000, 469.399414062500]
54118226280295094 10000000000000000 + 469.630398057346  [469.628906250000, 469.631835937500]
54118226280295095 10000000000000000 + 469.737388789129  [469.736328125000, 469.739257812500]
54118226280295096 10000000000000000 + 469.909585567776  [469.908203125000, 469.911132812500]
54118226280295097 10000000000000000 + 470.087938610285  [470.086914062500, 470.089843750000]
54118226280295098 10000000000000000 + 470.331983926077  [470.330078125000, 470.333007812500]
54118226280295099 10000000000000000 + 470.477790566262  [470.476562500000, 470.479492187500]
54118226280295100 10000000000000000 + 470.631927333740  [470.630859375000, 470.633789062500]
54118226280295101 10000000000000000 + 470.729915849748  [470.728515625000, 470.731445312500]
54118226280295102 10000000000000000 + 471.061005419354  [471.059570312500, 471.062500000000]
54118226280295103 10000000000000000 + 471.191054706019  [471.189453125000, 471.192382812500]
54118226280295104 10000000000000000 + 471.390066395103  [471.388671875000, 471.391601562500]
54118226280295105 10000000000000000 + 471.657644071845  [471.656250000000, 471.659179687500]
54118226280295106 10000000000000000 + 471.719643210785  [471.717773437500, 471.720703125000]
54118226280295107 10000000000000000 + 471.862510267311  [471.861328125000, 471.864257812500]
54118226280295108 10000000000000000 + 472.075742648555  [472.074218750000, 472.077148437500]
54118226280295109 10000000000000000 + 472.356628480305  [472.355468750000, 472.358398437500]
54118226280295110 10000000000000000 + 472.425602225502  [472.423828125000, 472.426757812500]
54118226280295111 10000000000000000 + 472.593456866567  [472.591796875000, 472.594726562500]
54118226280295112 10000000000000000 + 472.822366806612  [472.821289062500, 472.824218750000]
54118226280295113 10000000000000000 + 472.885886830947  [472.884765625000, 472.887695312500]
54118226280295114 10000000000000000 + 473.100679013356  [473.099609375000, 473.102539062500]
54118226280295115 10000000000000000 + 473.423521742578  [473.421875000000, 473.424804687500]
54118226280295116 10000000000000000 + 473.661650154765  [473.660156250000, 473.663085937500]
54118226280295117 10000000000000000 + 473.808252451521  [473.806640625000, 473.809570312500]
54118226280295118 10000000000000000 + 473.986127848053  [473.984375000000, 473.987304687500]
54118226280295119 10000000000000000 + 474.119708113593  [474.118164062500, 474.121093750000]
54118226280295120 10000000000000000 + 474.204537046058  [474.203125000000, 474.206054687500]
54118226280295121 10000000000000000 + 474.337086875240  [474.335937500000, 474.338867187500]
54118226280295122 10000000000000000 + 474.573017064804  [474.571289062500, 474.574218750000]
54118226280295123 10000000000000000 + 474.767678797265  [474.766601562500, 474.769531250000]
54118226280295124 10000000000000000 + 474.918864479671  [474.916992187500, 474.919921875000]
54118226280295125 10000000000000000 + 475.185317130405  [475.183593750000, 475.186523437500]
54118226280295126 10000000000000000 + 475.384167416583  [475.382812500000, 475.385742187500]
54118226280295127 10000000000000000 + 475.432110197275  [475.430664062500, 475.433593750000]
54118226280295128 10000000000000000 + 475.700601285266  [475.699218750000, 475.702148437500]
54118226280295129 10000000000000000 + 475.829494657757  [475.828125000000, 475.831054687500]
54118226280295130 10000000000000000 + 476.023732228276  [476.022460937500, 476.025390625000]
54118226280295131 10000000000000000 + 476.316249201953  [476.314453125000, 476.317382812500]
54118226280295132 10000000000000000 + 476.423571757139  [476.421875000000, 476.424804687500]
54118226280295133 10000000000000000 + 476.514898594860  [476.513671875000, 476.516601562500]
54118226280295134 10000000000000000 + 476.794040892579  [476.792968750000, 476.795898437500]
54118226280295135 10000000000000000 + 477.000570960230  [476.999023437500, 477.001953125000]
54118226280295136 10000000000000000 + 477.120114243789  [477.118164062500, 477.121093750000]
54118226280295137 10000000000000000 + 477.251212982808  [477.250000000000, 477.252929687500]
54118226280295138 10000000000000000 + 477.412739421095  [477.411132812500, 477.414062500000]
54118226280295139 10000000000000000 + 477.686841201800  [477.685546875000, 477.688476562500]
54118226280295140 10000000000000000 + 477.795387677532  [477.793945312500, 477.796875000000]
54118226280295141 10000000000000000 + 478.075288277814  [478.074218750000, 478.077148437500]
54118226280295142 10000000000000000 + 478.189644411712  [478.188476562500, 478.191406250000]
54118226280295143 10000000000000000 + 478.303487847933  [478.301757812500, 478.304687500000]
54118226280295144 10000000000000000 + 478.551607515129  [478.549804687500, 478.552734375000]
54118226280295145 10000000000000000 + 478.632107446265  [478.630859375000, 478.633789062500]
54118226280295146 10000000000000000 + 478.807755825988  [478.806640625000, 478.809570312500]
54118226280295147 10000000000000000 + 479.040469170304  [479.039062500000, 479.041992187500]
54118226280295148 10000000000000000 + 479.256784337477  [479.254882812500, 479.257812500000]
54118226280295149 10000000000000000 + 479.322161080055  [479.320312500000, 479.323242187500]
54118226280295150 10000000000000000 + 479.470380544238  [479.468750000000, 479.471679687500]
54118226280295151 10000000000000000 + 479.696522454370  [479.695312500000, 479.698242187500]
54118226280295152 10000000000000000 + 479.984286314921  [479.982421875000, 479.985351562500]
54118226280295153 10000000000000000 + 480.125982932400  [480.125000000000, 480.127929687500]
54118226280295154 10000000000000000 + 480.294919705926  [480.292968750000, 480.295898437500]
54118226280295155 10000000000000000 + 480.482845242175  [480.481445312500, 480.484375000000]
54118226280295156 10000000000000000 + 480.640573679683  [480.638671875000, 480.641601562500]
54118226280295157 10000000000000000 + 480.794963338446  [480.793945312500, 480.796875000000]
54118226280295158 10000000000000000 + 481.028295537409  [481.026367187500, 481.029296875000]
54118226280295159 10000000000000000 + 481.335429718389  [481.333984375000, 481.336914062500]
54118226280295160 10000000000000000 + 481.425092509491  [481.423828125000, 481.426757812500]
54118226280295161 10000000000000000 + 481.734652021726  [481.733398437500, 481.736328125000]
54118226280295162 10000000000000000 + 481.860714559070  [481.859375000000, 481.862304687500]
54118226280295163 10000000000000000 + 482.053466934885  [482.051757812500, 482.054687500000]
54118226280295164 10000000000000000 + 482.250236647092  [482.249023437500, 482.251953125000]
54118226280295165 10000000000000000 + 482.363324952630  [482.362304687500, 482.365234375000]
54118226280295166 10000000000000000 + 482.464528725204  [482.462890625000, 482.465820312500]
54118226280295167 10000000000000000 + 482.816245059609  [482.814453125000, 482.817382812500]
54118226280295168 10000000000000000 + 482.921163520641  [482.919921875000, 482.922851562500]
54118226280295169 10000000000000000 + 483.211839714284  [483.209960937500, 483.212890625000]
54118226280295170 10000000000000000 + 483.371010329957  [483.369140625000, 483.372070312500]
54118226280295171 10000000000000000 + 483.433074519068  [483.431640625000, 483.434570312500]
54118226280295172 10000000000000000 + 483.561964969865  [483.560546875000, 483.563476562500]
54118226280295173 10000000000000000 + 483.808681571915  [483.807617187500, 483.810546875000]
54118226280295174 10000000000000000 + 483.903169857815  [483.901367187500, 483.904296875000]
54118226280295175 10000000000000000 + 484.069398414766  [484.068359375000, 484.071289062500]
54118226280295176 10000000000000000 + 484.184684084946  [484.183593750000, 484.186523437500]
54118226280295177 10000000000000000 + 484.348130118492  [484.346679687500, 484.349609375000]
54118226280295178 10000000000000000 + 484.552498599495  [484.550781250000, 484.553710937500]
54118226280295179 10000000000000000 + 484.897927794283  [484.896484375000, 484.899414062500]
54118226280295180 10000000000000000 + 485.020914122525  [485.019531250000, 485.022460937500]
54118226280295181 10000000000000000 + 485.157288150362  [485.156250000000, 485.159179687500]
54118226280295182 10000000000000000 + 485.301145046670  [485.299804687500, 485.302734375000]
54118226280295183 10000000000000000 + 485.576522321961  [485.575195312500, 485.578125000000]
54118226280295184 10000000000000000 + 485.765208538834  [485.763671875000, 485.766601562500]
54118226280295185 10000000000000000 + 485.850371811492  [485.848632812500, 485.851562500000]
54118226280295186 10000000000000000 + 486.058802455405  [486.057617187500, 486.060546875000]
54118226280295187 10000000000000000 + 486.210174335624  [486.208984375000, 486.211914062500]
54118226280295188 10000000000000000 + 486.426378769331  [486.424804687500, 486.427734375000]
54118226280295189 10000000000000000 + 486.610638629870  [486.609375000000, 486.612304687500]
54118226280295190 10000000000000000 + 486.728035153956  [486.726562500000, 486.729492187500]
54118226280295191 10000000000000000 + 487.165315186210  [487.164062500000, 487.166992187500]
54118226280295192 10000000000000000 + 487.185329784194  [487.183593750000, 487.186523437500]
54118226280295193 10000000000000000 + 487.300405184990  [487.298828125000, 487.301757812500]
54118226280295194 10000000000000000 + 487.473991797559  [487.472656250000, 487.475585937500]
54118226280295195 10000000000000000 + 487.583544106341  [487.582031250000, 487.584960937500]
54118226280295196 10000000000000000 + 487.789900309418  [487.788085937500, 487.791015625000]
54118226280295197 10000000000000000 + 488.074820927103  [488.073242187500, 488.076171875000]
54118226280295198 10000000000000000 + 488.164915387224  [488.163085937500, 488.166015625000]
54118226280295199 10000000000000000 + 488.396569279561  [488.395507812500, 488.398437500000]
54118226280295200 10000000000000000 + 488.597354058749  [488.595703125000, 488.598632812500]
54118226280295201 10000000000000000 + 488.681783768063  [488.680664062500, 488.683593750000]
54118226280295202 10000000000000000 + 489.003302465027  [489.001953125000, 489.004882812500]
54118226280295203 10000000000000000 + 489.115096296057  [489.113281250000, 489.116210937500]
54118226280295204 10000000000000000 + 489.258720007408  [489.256835937500, 489.259765625000]
54118226280295205 10000000000000000 + 489.494073675557  [489.492187500000, 489.495117187500]
54118226280295206 10000000000000000 + 489.649093951880  [489.647460937500, 489.650390625000]
54118226280295207 10000000000000000 + 489.864478726529  [489.863281250000, 489.866210937500]
54118226280295208 10000000000000000 + 490.069394495169  [490.068359375000, 490.071289062500]
54118226280295209 10000000000000000 + 490.298047094832  [490.296875000000, 490.299804687500]
54118226280295210 10000000000000000 + 490.523698639966  [490.522460937500, 490.525390625000]
54118226280295211 10000000000000000 + 490.651620082137  [490.650390625000, 490.653320312500]
54118226280295212 10000000000000000 + 490.826670821875  [490.825195312500, 490.828125000000]
54118226280295213 10000000000000000 + 490.897690596218  [490.896484375000, 490.899414062500]
54118226280295214 10000000000000000 + 490.991108456810  [490.989257812500, 490.992187500000]
54118226280295215 10000000000000000 + 491.346557565398  [491.344726562500, 491.347656250000]
54118226280295216 10000000000000000 + 491.402226212945  [491.400390625000, 491.403320312500]
54118226280295217 10000000000000000 + 491.652675403550  [491.651367187500, 491.654296875000]
54118226280295218 10000000000000000 + 491.838537522681  [491.836914062500, 491.839843750000]
54118226280295219 10000000000000000 + 491.906382239806  [491.905273437500, 491.908203125000]
54118226280295220 10000000000000000 + 492.068798596582  [492.067382812500, 492.070312500000]
54118226280295221 10000000000000000 + 492.467497599782  [492.465820312500, 492.468750000000]
54118226280295222 10000000000000000 + 492.531291820577  [492.530273437500, 492.533203125000]
54118226280295223 10000000000000000 + 492.788823147503  [492.787109375000, 492.790039062500]
54118226280295224 10000000000000000 + 492.983052302798  [492.981445312500, 492.984375000000]
54118226280295225 10000000000000000 + 493.173790057276  [493.171875000000, 493.174804687500]
54118226280295226 10000000000000000 + 493.411465284414  [493.410156250000, 493.413085937500]
54118226280295227 10000000000000000 + 493.562035316354  [493.560546875000, 493.563476562500]
54118226280295228 10000000000000000 + 493.752221647747  [493.750976562500, 493.753906250000]
54118226280295229 10000000000000000 + 493.847088737370  [493.845703125000, 493.848632812500]
54118226280295230 10000000000000000 + 494.008805069592  [494.007812500000, 494.010742187500]
54118226280295231 10000000000000000 + 494.171479473719  [494.169921875000, 494.172851562500]
54118226280295232 10000000000000000 + 494.338258185453  [494.336914062500, 494.339843750000]
54118226280295233 10000000000000000 + 494.413644336785  [494.412109375000, 494.415039062500]
54118226280295234 10000000000000000 + 494.719913083461  [494.718750000000, 494.721679687500]
54118226280295235 10000000000000000 + 494.842543954956  [494.840820312500, 494.843750000000]
54118226280295236 10000000000000000 + 495.069361410575  [495.068359375000, 495.071289062500]
54118226280295237 10000000000000000 + 495.170148778679  [495.168945312500, 495.171875000000]
54118226280295238 10000000000000000 + 495.439917192792  [495.438476562500, 495.441406250000]
54118226280295239 10000000000000000 + 495.497558177787  [495.496093750000, 495.499023437500]
54118226280295240 10000000000000000 + 495.848610720826  [495.846679687500, 495.849609375000]
54118226280295241 10000000000000000 + 495.957993924558  [495.956054687500, 495.958984375000]
54118226280295242 10000000000000000 + 496.146793685410  [496.145507812500, 496.148437500000]
54118226280295243 10000000000000000 + 496.245777821311  [496.244140625000, 496.247070312500]
54118226280295244 10000000000000000 + 496.406341305339  [496.405273437500, 496.408203125000]
54118226280295245 10000000000000000 + 496.587603464924  [496.585937500000, 496.588867187500]
54118226280295246 10000000000000000 + 496.746340259515  [496.745117187500, 496.748046875000]
54118226280295247 10000000000000000 + 496.931549554360  [496.929687500000, 496.932617187500]
54118226280295248 10000000000000000 + 497.106977155394  [497.105468750000, 497.108398437500]
54118226280295249 10000000000000000 + 497.264934327976  [497.263671875000, 497.266601562500]
54118226280295250 10000000000000000 + 497.591769475042  [497.589843750000, 497.592773437500]
54118226280295251 10000000000000000 + 497.752176045424  [497.750976562500, 497.753906250000]
54118226280295252 10000000000000000 + 497.817946859299  [497.816406250000, 497.819335937500]
54118226280295253 10000000000000000 + 498.067160517929  [498.065429687500, 498.068359375000]
54118226280295254 10000000000000000 + 498.272554318292  [498.271484375000, 498.274414062500]
54118226280295255 10000000000000000 + 498.396980313929  [498.395507812500, 498.398437500000]
54118226280295256 10000000000000000 + 498.733795228331  [498.732421875000, 498.735351562500]
54118226280295257 10000000000000000 + 498.962214058997  [498.960937500000, 498.963867187500]
54118226280295258 10000000000000000 + 499.136930643618  [499.135742187500, 499.138671875000]
54118226280295259 10000000000000000 + 499.273228523017  [499.271484375000, 499.274414062500]
54118226280295260 10000000000000000 + 499.319255188927  [499.317382812500, 499.320312500000]
54118226280295261 10000000000000000 + 499.462800503031  [499.460937500000, 499.463867187500]
54118226280295262 10000000000000000 + 499.830581954158  [499.829101562500, 499.832031250000]
54118226280295263 10000000000000000 + 499.943800670772  [499.942382812500, 499.945312500000]
54118226280295264 10000000000000000 + 500.174078689698  [500.172851562500, 500.175781250000]
54118226280295265 10000000000000000 + 500.261477958689  [500.259765625000, 500.262695312500]
54118226280295266 10000000000000000 + 500.516077040881  [500.514648437500, 500.517578125000]
54118226280295267 10000000000000000 + 500.655043588305  [500.653320312500, 500.656250000000]
54118226280295268 10000000000000000 + 500.850963189443  [500.849609375000, 500.852539062500]
54118226280295269 10000000000000000 + 501.073973975128  [501.072265625000, 501.075195312500]
54118226280295270 10000000000000000 + 501.153078347465  [501.151367187500, 501.154296875000]
54118226280295271 10000000000000000 + 501.395899089464  [501.394531250000, 501.397460937500]
54118226280295272 10000000000000000 + 501.534649710671  [501.533203125000, 501.536132812500]
54118226280295273 10000000000000000 + 501.818104270525  [501.816406250000, 501.819335937500]
54118226280295274 10000000000000000 + 501.965935012341  [501.964843750000, 501.967773437500]
54118226280295275 10000000000000000 + 502.019431058992  [502.017578125000, 502.020507812500]
54118226280295276 10000000000000000 + 502.168853873440  [502.166992187500, 502.169921875000]
54118226280295277 10000000000000000 + 502.383417021117  [502.381835937500, 502.384765625000]
54118226280295278 10000000000000000 + 502.576436688597  [502.575195312500, 502.578125000000]
54118226280295279 10000000000000000 + 502.732218275039  [502.730468750000, 502.733398437500]
54118226280295280 10000000000000000 + 502.907266989481  [502.906250000000, 502.909179687500]
54118226280295281 10000000000000000 + 503.114559183695  [503.113281250000, 503.116210937500]
54118226280295282 10000000000000000 + 503.450507362134  [503.449218750000, 503.452148437500]
54118226280295283 10000000000000000 + 503.553873747242  [503.552734375000, 503.555664062500]
54118226280295284 10000000000000000 + 503.691702736653  [503.690429687500, 503.693359375000]
54118226280295285 10000000000000000 + 503.768303301757  [503.766601562500, 503.769531250000]
54118226280295286 10000000000000000 + 503.914082735679  [503.913085937500, 503.916015625000]
54118226280295287 10000000000000000 + 504.129719565693  [504.127929687500, 504.130859375000]
54118226280295288 10000000000000000 + 504.298892123790  [504.297851562500, 504.300781250000]
54118226280295289 10000000000000000 + 504.475211782494  [504.473632812500, 504.476562500000]
54118226280295290 10000000000000000 + 504.762533074157  [504.760742187500, 504.763671875000]
54118226280295291 10000000000000000 + 504.913088519579  [504.912109375000, 504.915039062500]
54118226280295292 10000000000000000 + 505.228428443679  [505.226562500000, 505.229492187500]
54118226280295293 10000000000000000 + 505.374776834740  [505.373046875000, 505.375976562500]
54118226280295294 10000000000000000 + 505.586657408962  [505.584960937500, 505.587890625000]
54118226280295295 10000000000000000 + 505.715540326108  [505.713867187500, 505.716796875000]
54118226280295296 10000000000000000 + 505.828999339596  [505.827148437500, 505.830078125000]
54118226280295297 10000000000000000 + 506.019146756151  [506.017578125000, 506.020507812500]
54118226280295298 10000000000000000 + 506.150174583544  [506.148437500000, 506.151367187500]
54118226280295299 10000000000000000 + 506.351558132398  [506.349609375000, 506.352539062500]
54118226280295300 10000000000000000 + 506.468157966252  [506.466796875000, 506.469726562500]
54118226280295301 10000000000000000 + 506.639128436460  [506.637695312500, 506.640625000000]
54118226280295302 10000000000000000 + 506.845074451453  [506.843750000000, 506.846679687500]
54118226280295303 10000000000000000 + 507.057549361530  [507.055664062500, 507.058593750000]
54118226280295304 10000000000000000 + 507.224385310285  [507.222656250000, 507.225585937500]
54118226280295305 10000000000000000 + 507.304541875086  [507.302734375000, 507.305664062500]
54118226280295306 10000000000000000 + 507.545868619959  [507.543945312500, 507.546875000000]
54118226280295307 10000000000000000 + 507.721691778778  [507.720703125000, 507.723632812500]
54118226280295308 10000000000000000 + 507.966400440187  [507.964843750000, 507.967773437500]
54118226280295309 10000000000000000 + 508.089678540168  [508.087890625000, 508.090820312500]
54118226280295310 10000000000000000 + 508.249530803390  [508.248046875000, 508.250976562500]
54118226280295311 10000000000000000 + 508.642203220973  [508.640625000000, 508.643554687500]
54118226280295312 10000000000000000 + 508.746020610159  [508.744140625000, 508.747070312500]
54118226280295313 10000000000000000 + 508.872975370864  [508.871093750000, 508.874023437500]
54118226280295314 10000000000000000 + 509.140168245832  [509.138671875000, 509.141601562500]
54118226280295315 10000000000000000 + 509.282522603057  [509.281250000000, 509.284179687500]
54118226280295316 10000000000000000 + 509.547861593535  [509.546875000000, 509.549804687500]
54118226280295317 10000000000000000 + 509.670734183158  [509.668945312500, 509.671875000000]
54118226280295318 10000000000000000 + 509.873485539277  [509.872070312500, 509.875000000000]
54118226280295319 10000000000000000 + 509.986051581956  [509.984375000000, 509.987304687500]
54118226280295320 10000000000000000 + 510.222713544547  [510.221679687500, 510.224609375000]
54118226280295321 10000000000000000 + 510.333336387547  [510.332031250000, 510.334960937500]
54118226280295322 10000000000000000 + 510.482330110543  [510.480468750000, 510.483398437500]
54118226280295323 10000000000000000 + 510.733740403144  [510.732421875000, 510.735351562500]
54118226280295324 10000000000000000 + 510.875739405309  [510.874023437500, 510.876953125000]
54118226280295325 10000000000000000 + 511.110207903266  [511.108398437500, 511.111328125000]
54118226280295326 10000000000000000 + 511.213250891300  [511.211914062500, 511.214843750000]
54118226280295327 10000000000000000 + 511.439018054840  [511.437500000000, 511.440429687500]
54118226280295328 10000000000000000 + 511.528416023682  [511.527343750000, 511.530273437500]
54118226280295329 10000000000000000 + 511.855987671657  [511.854492187500, 511.857421875000]
54118226280295330 10000000000000000 + 511.993430936973  [511.992187500000, 511.995117187500]
54118226280295331 10000000000000000 + 512.074018347791  [512.072265625000, 512.075195312500]
54118226280295332 10000000000000000 + 512.263972933465  [512.262695312500, 512.265625000000]
54118226280295333 10000000000000000 + 512.480129784119  [512.478515625000, 512.481445312500]
54118226280295334 10000000000000000 + 512.733192486431  [512.731445312500, 512.734375000000]
54118226280295335 10000000000000000 + 512.837906895975  [512.836914062500, 512.839843750000]
54118226280295336 10000000000000000 + 512.980797017669  [512.979492187500, 512.982421875000]
54118226280295337 10000000000000000 + 513.052354421231  [513.050781250000, 513.053710937500]
54118226280295338 10000000000000000 + 513.487240497468  [513.485351562500, 513.488281250000]
54118226280295339 10000000000000000 + 513.538660445219  [513.537109375000, 513.540039062500]
54118226280295340 10000000000000000 + 513.652799981692  [513.651367187500, 513.654296875000]
54118226280295341 10000000000000000 + 513.860353388493  [513.859375000000, 513.862304687500]
54118226280295342 10000000000000000 + 514.036677796812  [514.035156250000, 514.038085937500]
54118226280295343 10000000000000000 + 514.245164684879  [514.244140625000, 514.247070312500]
54118226280295344 10000000000000000 + 514.367377069377  [514.366210937500, 514.369140625000]
54118226280295345 10000000000000000 + 514.403791027163  [514.402343750000, 514.405273437500]
54118226280295346 10000000000000000 + 514.819173957106  [514.817382812500, 514.820312500000]
54118226280295347 10000000000000000 + 514.920572250112  [514.918945312500, 514.921875000000]
54118226280295348 10000000000000000 + 515.056778432516  [515.055664062500, 515.058593750000]
54118226280295349 10000000000000000 + 515.371920255984  [515.370117187500, 515.373046875000]
54118226280295350 10000000000000000 + 515.438989049388  [515.437500000000, 515.440429687500]
54118226280295351 10000000000000000 + 515.693934374501  [515.692382812500, 515.695312500000]
54118226280295352 10000000000000000 + 515.802933248391  [515.801757812500, 515.804687500000]
54118226280295353 10000000000000000 + 515.884581296455  [515.882812500000, 515.885742187500]
54118226280295354 10000000000000000 + 516.380647347903  [516.378906250000, 516.381835937500]
54118226280295355 10000000000000000 + 516.519111499708  [516.517578125000, 516.520507812500]
54118226280295356 10000000000000000 + 516.651133679288  [516.649414062500, 516.652343750000]
54118226280295357 10000000000000000 + 516.724017936767  [516.722656250000, 516.725585937500]
54118226280295358 10000000000000000 + 516.981727269306  [516.980468750000, 516.983398437500]
54118226280295359 10000000000000000 + 517.195762129633  [517.194335937500, 517.197265625000]
54118226280295360 10000000000000000 + 517.325604823657  [517.324218750000, 517.327148437500]
54118226280295361 10000000000000000 + 517.546456005687  [517.544921875000, 517.547851562500]
54118226280295362 10000000000000000 + 517.660337568319  [517.659179687500, 517.662109375000]
54118226280295363 10000000000000000 + 517.867282381548  [517.866210937500, 517.869140625000]
54118226280295364 10000000000000000 + 518.212765183440  [518.210937500000, 518.213867187500]
54118226280295365 10000000000000000 + 518.294044276468  [518.292968750000, 518.295898437500]
54118226280295366 10000000000000000 + 518.496979756267  [518.495117187500, 518.498046875000]
54118226280295367 10000000000000000 + 518.650046226153  [518.648437500000, 518.651367187500]
54118226280295368 10000000000000000 + 518.826940811059  [518.825195312500, 518.828125000000]
54118226280295369 10000000000000000 + 518.852526514349  [518.850585937500, 518.853515625000]
54118226280295370 10000000000000000 + 519.099705540706  [519.098632812500, 519.101562500000]
54118226280295371 10000000000000000 + 519.255657090108  [519.253906250000, 519.256835937500]
54118226280295372 10000000000000000 + 519.365694117303  [519.364257812500, 519.367187500000]
54118226280295373 10000000000000000 + 519.733968412832  [519.732421875000, 519.735351562500]
54118226280295374 10000000000000000 + 519.750657076640  [519.749023437500, 519.751953125000]
54118226280295375 10000000000000000 + 520.089703946108  [520.087890625000, 520.090820312500]
54118226280295376 10000000000000000 + 520.167734099269  [520.166015625000, 520.168945312500]
54118226280295377 10000000000000000 + 520.245401427322  [520.244140625000, 520.247070312500]
54118226280295378 10000000000000000 + 520.632865358581  [520.631835937500, 520.634765625000]
54118226280295379 10000000000000000 + 520.705175062858  [520.704101562500, 520.707031250000]
54118226280295380 10000000000000000 + 520.822400915553  [520.821289062500, 520.824218750000]
54118226280295381 10000000000000000 + 521.118044863941  [521.116210937500, 521.119140625000]
54118226280295382 10000000000000000 + 521.333290714922  [521.332031250000, 521.334960937500]
54118226280295383 10000000000000000 + 521.547208311072  [521.545898437500, 521.548828125000]
54118226280295384 10000000000000000 + 521.643586548936  [521.642578125000, 521.645507812500]
54118226280295385 10000000000000000 + 521.765559396246  [521.763671875000, 521.766601562500]
54118226280295386 10000000000000000 + 522.114333201465  [522.113281250000, 522.116210937500]
54118226280295387 10000000000000000 + 522.186655791309  [522.185546875000, 522.188476562500]
54118226280295388 10000000000000000 + 522.510144707686  [522.508789062500, 522.511718750000]
54118226280295389 10000000000000000 + 522.554698597057  [522.553710937500, 522.556640625000]
54118226280295390 10000000000000000 + 522.685907251269  [522.684570312500, 522.687500000000]
54118226280295391 10000000000000000 + 522.783786363641  [522.782226562500, 522.785156250000]
54118226280295392 10000000000000000 + 522.994154470209  [522.993164062500, 522.996093750000]
54118226280295393 10000000000000000 + 523.269963134629  [523.268554687500, 523.271484375000]
54118226280295394 10000000000000000 + 523.363526406614  [523.362304687500, 523.365234375000]
54118226280295395 10000000000000000 + 523.511914976102  [523.510742187500, 523.513671875000]
54118226280295396 10000000000000000 + 523.678792790093  [523.677734375000, 523.680664062500]
54118226280295397 10000000000000000 + 523.822810375515  [523.821289062500, 523.824218750000]
54118226280295398 10000000000000000 + 524.061794664381  [524.060546875000, 524.063476562500]
54118226280295399 10000000000000000 + 524.347460258166  [524.345703125000, 524.348632812500]
54118226280295400 10000000000000000 + 524.402575841713  [524.401367187500, 524.404296875000]
54118226280295401 10000000000000000 + 524.633670836040  [524.631835937500, 524.634765625000]
54118226280295402 10000000000000000 + 524.891597997463  [524.889648437500, 524.892578125000]
54118226280295403 10000000000000000 + 525.048605710725  [525.046875000000, 525.049804687500]
54118226280295404 10000000000000000 + 525.233621591725  [525.232421875000, 525.235351562500]
54118226280295405 10000000000000000 + 525.302184462078  [525.300781250000, 525.303710937500]
54118226280295406 10000000000000000 + 525.645519010648  [525.644531250000, 525.647460937500]
54118226280295407 10000000000000000 + 525.795703125279  [525.793945312500, 525.796875000000]
54118226280295408 10000000000000000 + 525.839668947817  [525.837890625000, 525.840820312500]
54118226280295409 10000000000000000 + 526.059396458328  [526.057617187500, 526.060546875000]
54118226280295410 10000000000000000 + 526.142542585680  [526.140625000000, 526.143554687500]
54118226280295411 10000000000000000 + 526.353297391296  [526.351562500000, 526.354492187500]
54118226280295412 10000000000000000 + 526.540295601664  [526.539062500000, 526.541992187500]
54118226280295413 10000000000000000 + 526.892774588879  [526.891601562500, 526.894531250000]
54118226280295414 10000000000000000 + 527.131411822270  [527.129882812500, 527.132812500000]
54118226280295415 10000000000000000 + 527.319156539631  [527.317382812500, 527.320312500000]
54118226280295416 10000000000000000 + 527.508348961515  [527.506835937500, 527.509765625000]
54118226280295417 10000000000000000 + 527.664804055754  [527.663085937500, 527.666015625000]
54118226280295418 10000000000000000 + 527.785123063663  [527.783203125000, 527.786132812500]
54118226280295419 10000000000000000 + 527.860301927636  [527.858398437500, 527.861328125000]
54118226280295420 10000000000000000 + 528.147813148207  [528.146484375000, 528.149414062500]
54118226280295421 10000000000000000 + 528.381099933397  [528.379882812500, 528.382812500000]
54118226280295422 10000000000000000 + 528.469623343990  [528.467773437500, 528.470703125000]
54118226280295423 10000000000000000 + 528.638777252884  [528.637695312500, 528.640625000000]
54118226280295424 10000000000000000 + 528.876589177238  [528.875000000000, 528.877929687500]
54118226280295425 10000000000000000 + 529.129190979646  [529.127929687500, 529.130859375000]
54118226280295426 10000000000000000 + 529.236120738304  [529.234375000000, 529.237304687500]
54118226280295427 10000000000000000 + 529.384351416407  [529.382812500000, 529.385742187500]
54118226280295428 10000000000000000 + 529.593648255967  [529.591796875000, 529.594726562500]
54118226280295429 10000000000000000 + 529.763413857536  [529.761718750000, 529.764648437500]
54118226280295430 10000000000000000 + 529.891195797922  [529.889648437500, 529.892578125000]
54118226280295431 10000000000000000 + 530.068467243242  [530.067382812500, 530.070312500000]
54118226280295432 10000000000000000 + 530.197781103728  [530.196289062500, 530.199218750000]
54118226280295433 10000000000000000 + 530.321586367502  [530.320312500000, 530.323242187500]
54118226280295434 10000000000000000 + 530.549160739127  [530.547851562500, 530.550781250000]
54118226280295435 10000000000000000 + 530.639527904024  [530.637695312500, 530.640625000000]
54118226280295436 10000000000000000 + 530.923250085931  [530.921875000000, 530.924804687500]
54118226280295437 10000000000000000 + 531.063396857281  [531.061523437500, 531.064453125000]
54118226280295438 10000000000000000 + 531.343947777555  [531.342773437500, 531.345703125000]
54118226280295439 10000000000000000 + 531.484042392240  [531.482421875000, 531.485351562500]
54118226280295440 10000000000000000 + 531.599267619036  [531.597656250000, 531.600585937500]
54118226280295441 10000000000000000 + 531.741392432481  [531.740234375000, 531.743164062500]
54118226280295442 10000000000000000 + 531.954972305213  [531.953125000000, 531.956054687500]
54118226280295443 10000000000000000 + 532.292982501233  [532.291992187500, 532.294921875000]
54118226280295444 10000000000000000 + 532.458554765021  [532.457031250000, 532.459960937500]
54118226280295445 10000000000000000 + 532.523938265969  [532.522460937500, 532.525390625000]
54118226280295446 10000000000000000 + 532.695184840955  [532.693359375000, 532.696289062500]
54118226280295447 10000000000000000 + 532.968585124317  [532.966796875000, 532.969726562500]
54118226280295448 10000000000000000 + 533.146777429634  [533.145507812500, 533.148437500000]
54118226280295449 10000000000000000 + 533.313005375091  [533.311523437500, 533.314453125000]
54118226280295450 10000000000000000 + 533.426434720765  [533.424804687500, 533.427734375000]
54118226280295451 10000000000000000 + 533.550697519694  [533.548828125000, 533.551757812500]
54118226280295452 10000000000000000 + 533.827048065271  [533.825195312500, 533.828125000000]
54118226280295453 10000000000000000 + 534.030450832793  [534.029296875000, 534.032226562500]
54118226280295454 10000000000000000 + 534.133482383682  [534.131835937500, 534.134765625000]
54118226280295455 10000000000000000 + 534.347327694000  [534.345703125000, 534.348632812500]
54118226280295456 10000000000000000 + 534.484900834265  [534.483398437500, 534.486328125000]
54118226280295457 10000000000000000 + 534.734070390955  [534.732421875000, 534.735351562500]
54118226280295458 10000000000000000 + 534.890571085149  [534.888671875000, 534.891601562500]
54118226280295459 10000000000000000 + 535.099287896361  [535.097656250000, 535.100585937500]
54118226280295460 10000000000000000 + 535.291835692674  [535.290039062500, 535.292968750000]
54118226280295461 10000000000000000 + 535.526990757279  [535.525390625000, 535.528320312500]
54118226280295462 10000000000000000 + 535.706829642368  [535.705078125000, 535.708007812500]
54118226280295463 10000000000000000 + 535.789854916564  [535.788085937500, 535.791015625000]
54118226280295464 10000000000000000 + 536.027385137855  [536.026367187500, 536.029296875000]
54118226280295465 10000000000000000 + 536.171606106613  [536.169921875000, 536.172851562500]
54118226280295466 10000000000000000 + 536.355570420639  [536.354492187500, 536.357421875000]
54118226280295467 10000000000000000 + 536.473293200366  [536.471679687500, 536.474609375000]
54118226280295468 10000000000000000 + 536.624433483881  [536.623046875000, 536.625976562500]
54118226280295469 10000000000000000 + 536.905703989988  [536.904296875000, 536.907226562500]
54118226280295470 10000000000000000 + 537.041015160852  [537.039062500000, 537.041992187500]
54118226280295471 10000000000000000 + 537.391851648228  [537.390625000000, 537.393554687500]
54118226280295472 10000000000000000 + 537.502539361352  [537.500976562500, 537.503906250000]
54118226280295473 10000000000000000 + 537.678686253770  [537.676757812500, 537.679687500000]
54118226280295474 10000000000000000 + 537.766396041196  [537.764648437500, 537.767578125000]
54118226280295475 10000000000000000 + 538.026558459483  [538.025390625000, 538.028320312500]
54118226280295476 10000000000000000 + 538.102516846634  [538.100585937500, 538.103515625000]
54118226280295477 10000000000000000 + 538.341702935768  [538.339843750000, 538.342773437500]
54118226280295478 10000000000000000 + 538.509383191050  [538.507812500000, 538.510742187500]
54118226280295479 10000000000000000 + 538.725817087322  [538.724609375000, 538.727539062500]
54118226280295480 10000000000000000 + 538.870971118513  [538.869140625000, 538.872070312500]
54118226280295481 10000000000000000 + 538.953207920254  [538.952148437500, 538.955078125000]
54118226280295482 10000000000000000 + 539.261569448724  [539.259765625000, 539.262695312500]
54118226280295483 10000000000000000 + 539.425751703471  [539.423828125000, 539.426757812500]
54118226280295484 10000000000000000 + 539.514742188670  [539.513671875000, 539.516601562500]
54118226280295485 10000000000000000 + 539.833606528436  [539.832031250000, 539.834960937500]
54118226280295486 10000000000000000 + 539.908869695414  [539.907226562500, 539.910156250000]
54118226280295487 10000000000000000 + 540.135152432543  [540.133789062500, 540.136718750000]
54118226280295488 10000000000000000 + 540.375587336667  [540.374023437500, 540.376953125000]
54118226280295489 10000000000000000 + 540.579650314630  [540.578125000000, 540.581054687500]
54118226280295490 10000000000000000 + 540.659906131336  [540.658203125000, 540.661132812500]
54118226280295491 10000000000000000 + 540.835316277943  [540.833984375000, 540.836914062500]
54118226280295492 10000000000000000 + 541.016013246468  [541.014648437500, 541.017578125000]
54118226280295493 10000000000000000 + 541.187818155540  [541.186523437500, 541.189453125000]
54118226280295494 10000000000000000 + 541.345328256946  [541.343750000000, 541.346679687500]
54118226280295495 10000000000000000 + 541.484557566003  [541.483398437500, 541.486328125000]
54118226280295496 10000000000000000 + 541.604836976624  [541.603515625000, 541.606445312500]
54118226280295497 10000000000000000 + 541.898432395165  [541.896484375000, 541.899414062500]
54118226280295498 10000000000000000 + 542.045232315961  [542.043945312500, 542.046875000000]
54118226280295499 10000000000000000 + 542.180261644094  [542.178710937500, 542.181640625000]
54118226280295500 10000000000000000 + 542.416796132757  [542.415039062500, 542.417968750000]
54118226280295501 10000000000000000 + 542.540401957512  [542.539062500000, 542.541992187500]
54118226280295502 10000000000000000 + 542.826238289339  [542.825195312500, 542.828125000000]
54118226280295503 10000000000000000 + 542.873669830158  [542.872070312500, 542.875000000000]
54118226280295504 10000000000000000 + 542.980570448216  [542.979492187500, 542.982421875000]
54118226280295505 10000000000000000 + 543.147784564225  [543.146484375000, 543.149414062500]
54118226280295506 10000000000000000 + 543.395307520863  [543.393554687500, 543.396484375000]
54118226280295507 10000000000000000 + 543.621720596880  [543.620117187500, 543.623046875000]
54118226280295508 10000000000000000 + 543.840927295263  [543.839843750000, 543.842773437500]
54118226280295509 10000000000000000 + 544.166861583931  [544.165039062500, 544.167968750000]
54118226280295510 10000000000000000 + 544.388890771583  [544.387695312500, 544.390625000000]
54118226280295511 10000000000000000 + 544.493956160789  [544.492187500000, 544.495117187500]
54118226280295512 10000000000000000 + 544.573741208262  [544.572265625000, 544.575195312500]
54118226280295513 10000000000000000 + 544.933849172237  [544.932617187500, 544.935546875000]
54118226280295514 10000000000000000 + 545.138388266059  [545.136718750000, 545.139648437500]
54118226280295515 10000000000000000 + 545.237700565109  [545.236328125000, 545.239257812500]
54118226280295516 10000000000000000 + 545.470297640657  [545.468750000000, 545.471679687500]
54118226280295517 10000000000000000 + 545.549292542510  [545.547851562500, 545.550781250000]
54118226280295518 10000000000000000 + 545.679567684307  [545.677734375000, 545.680664062500]
54118226280295519 10000000000000000 + 545.930394821592  [545.928710937500, 545.931640625000]
54118226280295520 10000000000000000 + 546.077489273732  [546.076171875000, 546.079101562500]
54118226280295521 10000000000000000 + 546.212580994959  [546.210937500000, 546.213867187500]
54118226280295522 10000000000000000 + 546.324023757400  [546.322265625000, 546.325195312500]
54118226280295523 10000000000000000 + 546.609884444826  [546.608398437500, 546.611328125000]
54118226280295524 10000000000000000 + 546.738443817169  [546.737304687500, 546.740234375000]
54118226280295525 10000000000000000 + 546.876306220444  [546.875000000000, 546.877929687500]
54118226280295526 10000000000000000 + 547.174010266483  [547.172851562500, 547.175781250000]
54118226280295527 10000000000000000 + 547.242092237710  [547.240234375000, 547.243164062500]
54118226280295528 10000000000000000 + 547.516089137731  [547.514648437500, 547.517578125000]
54118226280295529 10000000000000000 + 547.785995917307  [547.784179687500, 547.787109375000]
54118226280295530 10000000000000000 + 547.883566120655  [547.881835937500, 547.884765625000]
54118226280295531 10000000000000000 + 548.036595597003  [548.035156250000, 548.038085937500]
54118226280295532 10000000000000000 + 548.125182496289  [548.124023437500, 548.126953125000]
54118226280295533 10000000000000000 + 548.444638533859  [548.443359375000, 548.446289062500]
54118226280295534 10000000000000000 + 548.558837229433  [548.557617187500, 548.560546875000]
54118226280295535 10000000000000000 + 548.597693788268  [548.596679687500, 548.599609375000]
54118226280295536 10000000000000000 + 548.906890447235  [548.905273437500, 548.908203125000]
54118226280295537 10000000000000000 + 549.033788728327  [549.032226562500, 549.035156250000]
54118226280295538 10000000000000000 + 549.214458162071  [549.212890625000, 549.215820312500]
54118226280295539 10000000000000000 + 549.422141426214  [549.420898437500, 549.423828125000]
54118226280295540 10000000000000000 + 549.608851993929  [549.607421875000, 549.610351562500]
54118226280295541 10000000000000000 + 549.716247005174  [549.714843750000, 549.717773437500]
54118226280295542 10000000000000000 + 550.075826768041  [550.074218750000, 550.077148437500]
54118226280295543 10000000000000000 + 550.157716620666  [550.156250000000, 550.159179687500]
54118226280295544 10000000000000000 + 550.321699844615  [550.320312500000, 550.323242187500]
54118226280295545 10000000000000000 + 550.475752541589  [550.474609375000, 550.477539062500]
54118226280295546 10000000000000000 + 550.653974790703  [550.652343750000, 550.655273437500]
54118226280295547 10000000000000000 + 550.852777740147  [550.851562500000, 550.854492187500]
54118226280295548 10000000000000000 + 551.071838993337  [551.070312500000, 551.073242187500]
54118226280295549 10000000000000000 + 551.282904049656  [551.281250000000, 551.284179687500]
54118226280295550 10000000000000000 + 551.470702158868  [551.468750000000, 551.471679687500]
54118226280295551 10000000000000000 + 551.628375657538  [551.626953125000, 551.629882812500]
54118226280295552 10000000000000000 + 551.708889539017  [551.707031250000, 551.709960937500]
54118226280295553 10000000000000000 + 551.932089462667  [551.930664062500, 551.933593750000]
54118226280295554 10000000000000000 + 552.112821797303  [552.111328125000, 552.114257812500]
54118226280295555 10000000000000000 + 552.361244013444  [552.359375000000, 552.362304687500]
54118226280295556 10000000000000000 + 552.415725904405  [552.414062500000, 552.416992187500]
54118226280295557 10000000000000000 + 552.584273105988  [552.583007812500, 552.585937500000]
54118226280295558 10000000000000000 + 552.817108524456  [552.815429687500, 552.818359375000]
54118226280295559 10000000000000000 + 553.022454404303  [553.020507812500, 553.023437500000]
54118226280295560 10000000000000000 + 553.208367834915  [553.207031250000, 553.209960937500]
54118226280295561 10000000000000000 + 553.417743654555  [553.416015625000, 553.418945312500]
54118226280295562 10000000000000000 + 553.591556230814  [553.589843750000, 553.592773437500]
54118226280295563 10000000000000000 + 553.710004466196  [553.708984375000, 553.711914062500]
54118226280295564 10000000000000000 + 553.981268905289  [553.979492187500, 553.982421875000]
54118226280295565 10000000000000000 + 554.163655537843  [554.162109375000, 554.165039062500]
54118226280295566 10000000000000000 + 554.296370902163  [554.294921875000, 554.297851562500]
54118226280295567 10000000000000000 + 554.449784148873  [554.448242187500, 554.451171875000]
54118226280295568 10000000000000000 + 554.701288715953  [554.700195312500, 554.703125000000]
54118226280295569 10000000000000000 + 554.827242391785  [554.826171875000, 554.829101562500]
54118226280295570 10000000000000000 + 554.959556165457  [554.958007812500, 554.960937500000]
54118226280295571 10000000000000000 + 555.134938541566  [555.133789062500, 555.136718750000]
54118226280295572 10000000000000000 + 555.439115990546  [555.437500000000, 555.440429687500]
54118226280295573 10000000000000000 + 555.604954027922  [555.603515625000, 555.606445312500]
54118226280295574 10000000000000000 + 555.809526011927  [555.807617187500, 555.810546875000]
54118226280295575 10000000000000000 + 555.995127645413  [555.994140625000, 555.997070312500]
54118226280295576 10000000000000000 + 556.118378481488  [556.117187500000, 556.120117187500]
54118226280295577 10000000000000000 + 556.380311233710  [556.378906250000, 556.381835937500]
54118226280295578 10000000000000000 + 556.487694983817  [556.486328125000, 556.489257812500]
54118226280295579 10000000000000000 + 556.706364095609  [556.705078125000, 556.708007812500]
54118226280295580 10000000000000000 + 556.906559114556  [556.905273437500, 556.908203125000]
54118226280295581 10000000000000000 + 557.040240673499  [557.039062500000, 557.041992187500]
54118226280295582 10000000000000000 + 557.208502879002  [557.207031250000, 557.209960937500]
54118226280295583 10000000000000000 + 557.388256462689  [557.386718750000, 557.389648437500]
54118226280295584 10000000000000000 + 557.565134066131  [557.563476562500, 557.566406250000]
54118226280295585 10000000000000000 + 557.716551935739  [557.714843750000, 557.717773437500]
54118226280295586 10000000000000000 + 557.873273931717  [557.872070312500, 557.875000000000]
54118226280295587 10000000000000000 + 558.076628494393  [558.075195312500, 558.078125000000]
54118226280295588 10000000000000000 + 558.230064375727  [558.228515625000, 558.231445312500]
54118226280295589 10000000000000000 + 558.283933399509  [558.282226562500, 558.285156250000]
54118226280295590 10000000000000000 + 558.491692840094  [558.490234375000, 558.493164062500]
54118226280295591 10000000000000000 + 558.827442260196  [558.826171875000, 558.829101562500]
54118226280295592 10000000000000000 + 558.928867245572  [558.927734375000, 558.930664062500]
54118226280295593 10000000000000000 + 559.140992114671  [559.139648437500, 559.142578125000]
54118226280295594 10000000000000000 + 559.285044058286  [559.283203125000, 559.286132812500]
54118226280295595 10000000000000000 + 559.372278558716  [559.371093750000, 559.374023437500]
54118226280295596 10000000000000000 + 559.614164661253  [559.612304687500, 559.615234375000]
54118226280295597 10000000000000000 + 559.746904076950  [559.745117187500, 559.748046875000]
54118226280295598 10000000000000000 + 559.987459880104  [559.986328125000, 559.989257812500]
54118226280295599 10000000000000000 + 560.188754570919  [560.187500000000, 560.190429687500]
54118226280295600 10000000000000000 + 560.421464417381  [560.419921875000, 560.422851562500]
54118226280295601 10000000000000000 + 560.550843836775  [560.549804687500, 560.552734375000]
54118226280295602 10000000000000000 + 560.666747698765  [560.665039062500, 560.667968750000]
54118226280295603 10000000000000000 + 560.827897089962  [560.826171875000, 560.829101562500]
54118226280295604 10000000000000000 + 561.121954173972  [561.120117187500, 561.123046875000]
54118226280295605 10000000000000000 + 561.365075651007  [561.363281250000, 561.366210937500]
54118226280295606 10000000000000000 + 561.546192093104  [561.544921875000, 561.547851562500]
54118226280295607 10000000000000000 + 561.566237806719  [561.564453125000, 561.567382812500]
54118226280295608 10000000000000000 + 561.760746390355  [561.759765625000, 561.762695312500]
54118226280295609 10000000000000000 + 561.998793849053  [561.997070312500, 562.000000000000]
54118226280295610 10000000000000000 + 562.256327427474  [562.254882812500, 562.257812500000]
54118226280295611 10000000000000000 + 562.316504577476  [562.315429687500, 562.318359375000]
54118226280295612 10000000000000000 + 562.493898763452  [562.492187500000, 562.495117187500]
54118226280295613 10000000000000000 + 562.753138259555  [562.751953125000, 562.754882812500]
54118226280295614 10000000000000000 + 562.931711736756  [562.930664062500, 562.933593750000]
54118226280295615 10000000000000000 + 563.054040910655  [563.052734375000, 563.055664062500]
54118226280295616 10000000000000000 + 563.414423225408  [563.413085937500, 563.416015625000]
54118226280295617 10000000000000000 + 563.549809878549  [563.548828125000, 563.551757812500]
54118226280295618 10000000000000000 + 563.821885061284  [563.820312500000, 563.823242187500]
54118226280295619 10000000000000000 + 563.917432272648  [563.916015625000, 563.918945312500]
54118226280295620 10000000000000000 + 564.085976313792  [564.084960937500, 564.087890625000]
54118226280295621 10000000000000000 + 564.196567669366  [564.195312500000, 564.198242187500]
54118226280295622 10000000000000000 + 564.387198068578  [564.385742187500, 564.388671875000]
54118226280295623 10000000000000000 + 564.538620879231  [564.537109375000, 564.540039062500]
54118226280295624 10000000000000000 + 564.704447352377  [564.703125000000, 564.706054687500]
54118226280295625 10000000000000000 + 564.934906784779  [564.933593750000, 564.936523437500]
54118226280295626 10000000000000000 + 565.013466040557  [565.011718750000, 565.014648437500]
54118226280295627 10000000000000000 + 565.286489349099  [565.285156250000, 565.288085937500]
54118226280295628 10000000000000000 + 565.448238339200  [565.446289062500, 565.449218750000]
54118226280295629 10000000000000000 + 565.562303780772  [565.560546875000, 565.563476562500]
54118226280295630 10000000000000000 + 565.664929423404  [565.663085937500, 565.666015625000]
54118226280295631 10000000000000000 + 565.939015479035  [565.937500000000, 565.940429687500]
54118226280295632 10000000000000000 + 566.057850947380  [566.056640625000, 566.059570312500]
54118226280295633 10000000000000000 + 566.180788940297  [566.179687500000, 566.182617187500]
54118226280295634 10000000000000000 + 566.398804823345  [566.397460937500, 566.400390625000]
54118226280295635 10000000000000000 + 566.753122450206  [566.751953125000, 566.754882812500]
54118226280295636 10000000000000000 + 566.945847157785  [566.944335937500, 566.947265625000]
54118226280295637 10000000000000000 + 567.057297677020  [567.055664062500, 567.058593750000]
54118226280295638 10000000000000000 + 567.324113488269  [567.322265625000, 567.325195312500]
54118226280295639 10000000000000000 + 567.548563530937  [567.546875000000, 567.549804687500]
54118226280295640 10000000000000000 + 567.591880811393  [567.590820312500, 567.593750000000]
54118226280295641 10000000000000000 + 567.797276817834  [567.795898437500, 567.798828125000]
54118226280295642 10000000000000000 + 567.914887594699  [567.913085937500, 567.916015625000]
54118226280295643 10000000000000000 + 568.063658774913  [568.062500000000, 568.065429687500]
54118226280295644 10000000000000000 + 568.302527203646  [568.300781250000, 568.303710937500]
54118226280295645 10000000000000000 + 568.339560659910  [568.337890625000, 568.340820312500]
54118226280295646 10000000000000000 + 568.708801135086  [568.707031250000, 568.709960937500]
54118226280295647 10000000000000000 + 568.907251411417  [568.906250000000, 568.909179687500]
54118226280295648 10000000000000000 + 568.996649617916  [568.995117187500, 568.998046875000]
54118226280295649 10000000000000000 + 569.164605869806  [569.163085937500, 569.166015625000]
54118226280295650 10000000000000000 + 569.331823254318  [569.330078125000, 569.333007812500]
54118226280295651 10000000000000000 + 569.558366825515  [569.556640625000, 569.559570312500]
54118226280295652 10000000000000000 + 569.617723795087  [569.616210937500, 569.619140625000]
54118226280295653 10000000000000000 + 569.934327809554  [569.932617187500, 569.935546875000]
54118226280295654 10000000000000000 + 570.043943058956  [570.041992187500, 570.044921875000]
54118226280295655 10000000000000000 + 570.204856138501  [570.203125000000, 570.206054687500]
54118226280295656 10000000000000000 + 570.377290352835  [570.375976562500, 570.378906250000]
54118226280295657 10000000000000000 + 570.461086322240  [570.459960937500, 570.462890625000]
54118226280295658 10000000000000000 + 570.638693327830  [570.637695312500, 570.640625000000]
54118226280295659 10000000000000000 + 570.930587265555  [570.928710937500, 570.931640625000]
54118226280295660 10000000000000000 + 571.041934766313  [571.040039062500, 571.042968750000]
54118226280295661 10000000000000000 + 571.447809595782  [571.446289062500, 571.449218750000]
54118226280295662 10000000000000000 + 571.669342847429  [571.667968750000, 571.670898437500]
54118226280295663 10000000000000000 + 571.706196954596  [571.705078125000, 571.708007812500]
54118226280295664 10000000000000000 + 571.962864145480  [571.960937500000, 571.963867187500]
54118226280295665 10000000000000000 + 572.026067558909  [572.024414062500, 572.027343750000]
54118226280295666 10000000000000000 + 572.283439434030  [572.282226562500, 572.285156250000]
54118226280295667 10000000000000000 + 572.466010628486  [572.464843750000, 572.467773437500]
54118226280295668 10000000000000000 + 572.615733271663  [572.614257812500, 572.617187500000]
54118226280295669 10000000000000000 + 572.756582938072  [572.754882812500, 572.757812500000]
54118226280295670 10000000000000000 + 572.958725752673  [572.957031250000, 572.959960937500]
54118226280295671 10000000000000000 + 573.232584310625  [573.231445312500, 573.234375000000]
54118226280295672 10000000000000000 + 573.428602584346  [573.426757812500, 573.429687500000]
54118226280295673 10000000000000000 + 573.560849033601  [573.559570312500, 573.562500000000]
54118226280295674 10000000000000000 + 573.821434388472  [573.820312500000, 573.823242187500]
54118226280295675 10000000000000000 + 573.938436946583  [573.936523437500, 573.939453125000]
54118226280295676 10000000000000000 + 574.116961432473  [574.115234375000, 574.118164062500]
54118226280295677 10000000000000000 + 574.290679265332  [574.289062500000, 574.291992187500]
54118226280295678 10000000000000000 + 574.364778618334  [574.363281250000, 574.366210937500]
54118226280295679 10000000000000000 + 574.660607289856  [574.659179687500, 574.662109375000]
54118226280295680 10000000000000000 + 574.785384255659  [574.784179687500, 574.787109375000]
54118226280295681 10000000000000000 + 574.987925255714  [574.986328125000, 574.989257812500]
54118226280295682 10000000000000000 + 575.075572487676  [575.074218750000, 575.077148437500]
54118226280295683 10000000000000000 + 575.221727558583  [575.220703125000, 575.223632812500]
54118226280295684 10000000000000000 + 575.359576607436  [575.358398437500, 575.361328125000]
54118226280295685 10000000000000000 + 575.671092879544  [575.669921875000, 575.672851562500]
54118226280295686 10000000000000000 + 575.956736094515  [575.955078125000, 575.958007812500]
54118226280295687 10000000000000000 + 576.043955817268  [576.042968750000, 576.045898437500]
54118226280295688 10000000000000000 + 576.216205747608  [576.214843750000, 576.217773437500]
54118226280295689 10000000000000000 + 576.362939803724  [576.361328125000, 576.364257812500]
54118226280295690 10000000000000000 + 576.462903034325  [576.461914062500, 576.464843750000]
54118226280295691 10000000000000000 + 576.782079497360  [576.780273437500, 576.783203125000]
54118226280295692 10000000000000000 + 576.935335164819  [576.933593750000, 576.936523437500]
54118226280295693 10000000000000000 + 577.043335328882  [577.041992187500, 577.044921875000]
54118226280295694 10000000000000000 + 577.269518032905  [577.267578125000, 577.270507812500]
54118226280295695 10000000000000000 + 577.386194283052  [577.384765625000, 577.387695312500]
54118226280295696 10000000000000000 + 577.485091316294  [577.483398437500, 577.486328125000]
54118226280295697 10000000000000000 + 577.683545988108  [577.681640625000, 577.684570312500]
54118226280295698 10000000000000000 + 577.822684174773  [577.821289062500, 577.824218750000]
54118226280295699 10000000000000000 + 578.139378388442  [578.137695312500, 578.140625000000]
54118226280295700 10000000000000000 + 578.290858061484  [578.289062500000, 578.291992187500]
54118226280295701 10000000000000000 + 578.521187425396  [578.519531250000, 578.522460937500]
54118226280295702 10000000000000000 + 578.676766816474  [578.675781250000, 578.678710937500]
54118226280295703 10000000000000000 + 578.796187331583  [578.794921875000, 578.797851562500]
54118226280295704 10000000000000000 + 579.036501787854  [579.035156250000, 579.038085937500]
54118226280295705 10000000000000000 + 579.280141784186  [579.278320312500, 579.281250000000]
54118226280295706 10000000000000000 + 579.370143364488  [579.369140625000, 579.372070312500]
54118226280295707 10000000000000000 + 579.694942441448  [579.693359375000, 579.696289062500]
54118226280295708 10000000000000000 + 579.900009209419  [579.898437500000, 579.901367187500]
54118226280295709 10000000000000000 + 580.019761392194  [580.018554687500, 580.021484375000]
54118226280295710 10000000000000000 + 580.194508753097  [580.193359375000, 580.196289062500]
54118226280295711 10000000000000000 + 580.315186557446  [580.313476562500, 580.316406250000]
54118226280295712 10000000000000000 + 580.511056485302  [580.509765625000, 580.512695312500]
54118226280295713 10000000000000000 + 580.703953988788  [580.702148437500, 580.705078125000]
54118226280295714 10000000000000000 + 580.867513018967  [580.866210937500, 580.869140625000]
54118226280295715 10000000000000000 + 581.019034178831  [581.017578125000, 581.020507812500]
54118226280295716 10000000000000000 + 581.278737899769  [581.277343750000, 581.280273437500]
54118226280295717 10000000000000000 + 581.416837127411  [581.415039062500, 581.417968750000]
54118226280295718 10000000000000000 + 581.592729819443  [581.590820312500, 581.593750000000]
54118226280295719 10000000000000000 + 581.746431613442  [581.745117187500, 581.748046875000]
54118226280295720 10000000000000000 + 581.860345137017  [581.858398437500, 581.861328125000]
54118226280295721 10000000000000000 + 582.148755338278  [582.147460937500, 582.150390625000]
54118226280295722 10000000000000000 + 582.330392348134  [582.329101562500, 582.332031250000]
54118226280295723 10000000000000000 + 582.447976113346  [582.446289062500, 582.449218750000]
54118226280295724 10000000000000000 + 582.684536425507  [582.682617187500, 582.685546875000]
54118226280295725 10000000000000000 + 582.917039690361  [582.916015625000, 582.918945312500]
54118226280295726 10000000000000000 + 582.981671248442  [582.980468750000, 582.983398437500]
54118226280295727 10000000000000000 + 583.192680403056  [583.191406250000, 583.194335937500]
54118226280295728 10000000000000000 + 583.355113326078  [583.353515625000, 583.356445312500]
54118226280295729 10000000000000000 + 583.640139818348  [583.638671875000, 583.641601562500]
54118226280295730 10000000000000000 + 583.751701187803  [583.750000000000, 583.752929687500]
54118226280295731 10000000000000000 + 583.946865603807  [583.945312500000, 583.948242187500]
54118226280295732 10000000000000000 + 584.132250849771  [584.130859375000, 584.133789062500]
54118226280295733 10000000000000000 + 584.326625319515  [584.325195312500, 584.328125000000]
54118226280295734 10000000000000000 + 584.483973693092  [584.482421875000, 584.485351562500]
54118226280295735 10000000000000000 + 584.690376882447  [584.688476562500, 584.691406250000]
54118226280295736 10000000000000000 + 584.839995304293  [584.838867187500, 584.841796875000]
54118226280295737 10000000000000000 + 585.003654382757  [585.001953125000, 585.004882812500]
54118226280295738 10000000000000000 + 585.193520112888  [585.192382812500, 585.195312500000]
54118226280295739 10000000000000000 + 585.271084021350  [585.269531250000, 585.272460937500]
54118226280295740 10000000000000000 + 585.537193329789  [585.536132812500, 585.539062500000]
54118226280295741 10000000000000000 + 585.698599546857  [585.697265625000, 585.700195312500]
54118226280295742 10000000000000000 + 585.878249208648  [585.876953125000, 585.879882812500]
54118226280295743 10000000000000000 + 586.020405258784  [586.018554687500, 586.021484375000]
54118226280295744 10000000000000000 + 586.223443540879  [586.221679687500, 586.224609375000]
54118226280295745 10000000000000000 + 586.351669867442  [586.350585937500, 586.353515625000]
54118226280295746 10000000000000000 + 586.566619691718  [586.565429687500, 586.568359375000]
54118226280295747 10000000000000000 + 586.845533092177  [586.843750000000, 586.846679687500]
54118226280295748 10000000000000000 + 587.066887419643  [587.065429687500, 587.068359375000]
54118226280295749 10000000000000000 + 587.237018573798  [587.235351562500, 587.238281250000]
54118226280295750 10000000000000000 + 587.278971784592  [587.277343750000, 587.280273437500]
54118226280295751 10000000000000000 + 587.408544908324  [587.407226562500, 587.410156250000]
54118226280295752 10000000000000000 + 587.536516749344  [587.535156250000, 587.538085937500]
54118226280295753 10000000000000000 + 587.901379358549  [587.900390625000, 587.903320312500]
54118226280295754 10000000000000000 + 588.002796716190  [588.000976562500, 588.003906250000]
54118226280295755 10000000000000000 + 588.101736413156  [588.100585937500, 588.103515625000]
54118226280295756 10000000000000000 + 588.270659649473  [588.269531250000, 588.272460937500]
54118226280295757 10000000000000000 + 588.443995415932  [588.442382812500, 588.445312500000]
54118226280295758 10000000000000000 + 588.653127104168  [588.651367187500, 588.654296875000]
54118226280295759 10000000000000000 + 588.892638216956  [588.891601562500, 588.894531250000]
54118226280295760 10000000000000000 + 589.039550166415  [589.038085937500, 589.041015625000]
54118226280295761 10000000000000000 + 589.165554524584  [589.164062500000, 589.166992187500]
54118226280295762 10000000000000000 + 589.490752410749  [589.489257812500, 589.492187500000]
54118226280295763 10000000000000000 + 589.819247522720  [589.817382812500, 589.820312500000]
54118226280295764 10000000000000000 + 589.899424178775  [589.898437500000, 589.901367187500]
54118226280295765 10000000000000000 + 590.075661236332  [590.074218750000, 590.077148437500]
54118226280295766 10000000000000000 + 590.223622265845  [590.221679687500, 590.224609375000]
54118226280295767 10000000000000000 + 590.297682781176  [590.295898437500, 590.298828125000]
54118226280295768 10000000000000000 + 590.593445748893  [590.591796875000, 590.594726562500]
54118226280295769 10000000000000000 + 590.791719989460  [590.790039062500, 590.792968750000]
54118226280295770 10000000000000000 + 591.041982813351  [591.040039062500, 591.042968750000]
54118226280295771 10000000000000000 + 591.215930630713  [591.214843750000, 591.217773437500]
54118226280295772 10000000000000000 + 591.503380855958  [591.501953125000, 591.504882812500]
54118226280295773 10000000000000000 + 591.560246282026  [591.558593750000, 591.561523437500]
54118226280295774 10000000000000000 + 591.628353226740  [591.626953125000, 591.629882812500]
54118226280295775 10000000000000000 + 591.858171967228  [591.856445312500, 591.859375000000]
54118226280295776 10000000000000000 + 592.021127504799  [592.019531250000, 592.022460937500]
54118226280295777 10000000000000000 + 592.143898969662  [592.142578125000, 592.145507812500]
54118226280295778 10000000000000000 + 592.286267506056  [592.285156250000, 592.288085937500]
54118226280295779 10000000000000000 + 592.557245481559  [592.555664062500, 592.558593750000]
54118226280295780 10000000000000000 + 592.774403304082  [592.772460937500, 592.775390625000]
54118226280295781 10000000000000000 + 592.940142738195  [592.938476562500, 592.941406250000]
54118226280295782 10000000000000000 + 593.094139250178  [593.092773437500, 593.095703125000]
54118226280295783 10000000000000000 + 593.239840724718  [593.238281250000, 593.241210937500]
54118226280295784 10000000000000000 + 593.525518348887  [593.524414062500, 593.527343750000]
54118226280295785 10000000000000000 + 593.549053891621  [593.547851562500, 593.550781250000]
54118226280295786 10000000000000000 + 593.776126525099  [593.774414062500, 593.777343750000]
54118226280295787 10000000000000000 + 593.923722433960  [593.921875000000, 593.924804687500]
54118226280295788 10000000000000000 + 594.024406445507  [594.022460937500, 594.025390625000]
54118226280295789 10000000000000000 + 594.250151226811  [594.249023437500, 594.251953125000]
54118226280295790 10000000000000000 + 594.310178510868  [594.308593750000, 594.311523437500]
54118226280295791 10000000000000000 + 594.606945531912  [594.605468750000, 594.608398437500]
54118226280295792 10000000000000000 + 594.836587705304  [594.834960937500, 594.837890625000]
54118226280295793 10000000000000000 + 595.140361771397  [595.138671875000, 595.141601562500]
54118226280295794 10000000000000000 + 595.226110532164  [595.224609375000, 595.227539062500]
54118226280295795 10000000000000000 + 595.315343799798  [595.313476562500, 595.316406250000]
54118226280295796 10000000000000000 + 595.579203781594  [595.578125000000, 595.581054687500]
54118226280295797 10000000000000000 + 595.819848928085  [595.818359375000, 595.821289062500]
54118226280295798 10000000000000000 + 595.998554223606  [595.997070312500, 596.000000000000]
54118226280295799 10000000000000000 + 596.207561142999  [596.206054687500, 596.208984375000]
54118226280295800 10000000000000000 + 596.377486921746  [596.375976562500, 596.378906250000]
54118226280295801 10000000000000000 + 596.452118641497  [596.450195312500, 596.453125000000]
54118226280295802 10000000000000000 + 596.535159611834  [596.534179687500, 596.537109375000]
54118226280295803 10000000000000000 + 596.782708449369  [596.781250000000, 596.784179687500]
54118226280295804 10000000000000000 + 596.968403184133  [596.966796875000, 596.969726562500]
54118226280295805 10000000000000000 + 597.222812198919  [597.221679687500, 597.224609375000]
54118226280295806 10000000000000000 + 597.272356281279  [597.270507812500, 597.273437500000]
54118226280295807 10000000000000000 + 597.566149191557  [597.564453125000, 597.567382812500]
54118226280295808 10000000000000000 + 597.651304953035  [597.649414062500, 597.652343750000]
54118226280295809 10000000000000000 + 597.830490440976  [597.829101562500, 597.832031250000]
54118226280295810 10000000000000000 + 597.953326630207  [597.952148437500, 597.955078125000]
54118226280295811 10000000000000000 + 598.223574659390  [598.221679687500, 598.224609375000]
54118226280295812 10000000000000000 + 598.494395366959  [598.493164062500, 598.496093750000]
54118226280295813 10000000000000000 + 598.747161002319  [598.746093750000, 598.749023437500]
54118226280295814 10000000000000000 + 598.839969698416  [598.838867187500, 598.841796875000]
54118226280295815 10000000000000000 + 599.050595460182  [599.048828125000, 599.051757812500]
54118226280295816 10000000000000000 + 599.228546722069  [599.227539062500, 599.230468750000]
54118226280295817 10000000000000000 + 599.323691698560  [599.322265625000, 599.325195312500]
54118226280295818 10000000000000000 + 599.533676611958  [599.532226562500, 599.535156250000]
54118226280295819 10000000000000000 + 599.732002525576  [599.730468750000, 599.733398437500]
54118226280295820 10000000000000000 + 599.849198029193  [599.847656250000, 599.850585937500]
54118226280295821 10000000000000000 + 600.201663634615  [600.200195312500, 600.203125000000]
54118226280295822 10000000000000000 + 600.328841061044  [600.327148437500, 600.330078125000]
54118226280295823 10000000000000000 + 600.437723570420  [600.436523437500, 600.439453125000]
54118226280295824 10000000000000000 + 600.567640042170  [600.566406250000, 600.569335937500]
54118226280295825 10000000000000000 + 600.784963890150  [600.783203125000, 600.786132812500]
54118226280295826 10000000000000000 + 600.980452533872  [600.978515625000, 600.981445312500]
54118226280295827 10000000000000000 + 601.115141987834  [601.113281250000, 601.116210937500]
54118226280295828 10000000000000000 + 601.285029220498  [601.283203125000, 601.286132812500]
54118226280295829 10000000000000000 + 601.423310108641  [601.421875000000, 601.424804687500]
54118226280295830 10000000000000000 + 601.835723631966  [601.833984375000, 601.836914062500]
54118226280295831 10000000000000000 + 601.870495485499  [601.869140625000, 601.872070312500]
54118226280295832 10000000000000000 + 602.083715697401  [602.082031250000, 602.084960937500]
54118226280295833 10000000000000000 + 602.255708767670  [602.253906250000, 602.256835937500]
54118226280295834 10000000000000000 + 602.441986734925  [602.440429687500, 602.443359375000]
54118226280295835 10000000000000000 + 602.702878066555  [602.701171875000, 602.704101562500]
54118226280295836 10000000000000000 + 602.803836466643  [602.802734375000, 602.805664062500]
54118226280295837 10000000000000000 + 603.003647973664  [603.001953125000, 603.004882812500]
54118226280295838 10000000000000000 + 603.158476129056  [603.157226562500, 603.160156250000]
54118226280295839 10000000000000000 + 603.338780842104  [603.336914062500, 603.339843750000]
54118226280295840 10000000000000000 + 603.521811812214  [603.520507812500, 603.523437500000]
54118226280295841 10000000000000000 + 603.735361929337  [603.734375000000, 603.737304687500]
54118226280295842 10000000000000000 + 603.841195983836  [603.839843750000, 603.842773437500]
54118226280295843 10000000000000000 + 604.051363769148  [604.049804687500, 604.052734375000]
54118226280295844 10000000000000000 + 604.211906021604  [604.209960937500, 604.212890625000]
54118226280295845 10000000000000000 + 604.317072192630  [604.315429687500, 604.318359375000]
54118226280295846 10000000000000000 + 604.412400538415  [604.411132812500, 604.414062500000]
54118226280295847 10000000000000000 + 604.540045845642  [604.539062500000, 604.541992187500]
54118226280295848 10000000000000000 + 604.755433887336  [604.753906250000, 604.756835937500]
54118226280295849 10000000000000000 + 605.002870059426  [605.000976562500, 605.003906250000]
54118226280295850 10000000000000000 + 605.229736365246  [605.228515625000, 605.231445312500]
54118226280295851 10000000000000000 + 605.457712070605  [605.456054687500, 605.458984375000]
54118226280295852 10000000000000000 + 605.595796008877  [605.594726562500, 605.597656250000]
54118226280295853 10000000000000000 + 605.735978667347  [605.734375000000, 605.737304687500]
54118226280295854 10000000000000000 + 605.964180419288  [605.962890625000, 605.965820312500]
54118226280295855 10000000000000000 + 606.118670410342  [606.117187500000, 606.120117187500]
54118226280295856 10000000000000000 + 606.274838511404  [606.273437500000, 606.276367187500]
54118226280295857 10000000000000000 + 606.458709424501  [606.457031250000, 606.459960937500]
54118226280295858 10000000000000000 + 606.729931897070  [606.728515625000, 606.731445312500]
54118226280295859 10000000000000000 + 606.864976966157  [606.863281250000, 606.866210937500]
54118226280295860 10000000000000000 + 607.028946219303  [607.027343750000, 607.030273437500]
54118226280295861 10000000000000000 + 607.139319710823  [607.137695312500, 607.140625000000]
54118226280295862 10000000000000000 + 607.476556596060  [607.474609375000, 607.477539062500]
54118226280295863 10000000000000000 + 607.649899290381  [607.648437500000, 607.651367187500]
54118226280295864 10000000000000000 + 607.727623106486  [607.726562500000, 607.729492187500]
54118226280295865 10000000000000000 + 608.108137683275  [608.106445312500, 608.109375000000]
54118226280295866 10000000000000000 + 608.252660494929  [608.250976562500, 608.253906250000]
54118226280295867 10000000000000000 + 608.435604337271  [608.434570312500, 608.437500000000]
54118226280295868 10000000000000000 + 608.561515358237  [608.559570312500, 608.562500000000]
54118226280295869 10000000000000000 + 608.760280224520  [608.758789062500, 608.761718750000]
54118226280295870 10000000000000000 + 608.958539007857  [608.957031250000, 608.959960937500]
54118226280295871 10000000000000000 + 609.082929161193  [609.081054687500, 609.083984375000]
54118226280295872 10000000000000000 + 609.135357964274  [609.133789062500, 609.136718750000]
54118226280295873 10000000000000000 + 609.438232522344  [609.436523437500, 609.439453125000]
54118226280295874 10000000000000000 + 609.692669958558  [609.691406250000, 609.694335937500]
54118226280295875 10000000000000000 + 609.787605657213  [609.786132812500, 609.789062500000]
54118226280295876 10000000000000000 + 609.917524971871  [609.916015625000, 609.918945312500]
54118226280295877 10000000000000000 + 610.148886084606  [610.147460937500, 610.150390625000]
54118226280295878 10000000000000000 + 610.286327270856  [610.285156250000, 610.288085937500]
54118226280295879 10000000000000000 + 610.570809838591  [610.569335937500, 610.572265625000]
54118226280295880 10000000000000000 + 610.644373316969  [610.642578125000, 610.645507812500]
54118226280295881 10000000000000000 + 610.742567904330  [610.741210937500, 610.744140625000]
54118226280295882 10000000000000000 + 611.057501774703  [611.055664062500, 611.058593750000]
54118226280295883 10000000000000000 + 611.163720057095  [611.162109375000, 611.165039062500]
54118226280295884 10000000000000000 + 611.497207729340  [611.496093750000, 611.499023437500]
54118226280295885 10000000000000000 + 611.602527878723  [611.600585937500, 611.603515625000]
54118226280295886 10000000000000000 + 611.723640815324  [611.722656250000, 611.725585937500]
54118226280295887 10000000000000000 + 611.892760723879  [611.891601562500, 611.894531250000]
54118226280295888 10000000000000000 + 612.071653660442  [612.070312500000, 612.073242187500]
54118226280295889 10000000000000000 + 612.137239567790  [612.135742187500, 612.138671875000]
54118226280295890 10000000000000000 + 612.380232621359  [612.378906250000, 612.381835937500]
54118226280295891 10000000000000000 + 612.607570380645  [612.606445312500, 612.609375000000]
54118226280295892 10000000000000000 + 612.898185188941  [612.896484375000, 612.899414062500]
54118226280295893 10000000000000000 + 613.039973581090  [613.038085937500, 613.041015625000]
54118226280295894 10000000000000000 + 613.091133288907  [613.089843750000, 613.092773437500]
54118226280295895 10000000000000000 + 613.256069960070  [613.254882812500, 613.257812500000]
54118226280295896 10000000000000000 + 613.595784344025  [613.594726562500, 613.597656250000]
54118226280295897 10000000000000000 + 613.739939943522  [613.738281250000, 613.741210937500]
54118226280295898 10000000000000000 + 613.929682531046  [613.927734375000, 613.930664062500]
54118226280295899 10000000000000000 + 614.114918461672  [614.113281250000, 614.116210937500]
54118226280295900 10000000000000000 + 614.293544906933  [614.291992187500, 614.294921875000]
54118226280295901 10000000000000000 + 614.362318654185  [614.361328125000, 614.364257812500]
54118226280295902 10000000000000000 + 614.500183447135  [614.499023437500, 614.501953125000]
54118226280295903 10000000000000000 + 614.695188535064  [614.693359375000, 614.696289062500]
54118226280295904 10000000000000000 + 614.974269056762  [614.972656250000, 614.975585937500]
54118226280295905 10000000000000000 + 615.062160734613  [615.060546875000, 615.063476562500]
54118226280295906 10000000000000000 + 615.319477078757  [615.318359375000, 615.321289062500]
54118226280295907 10000000000000000 + 615.609605165062  [615.608398437500, 615.611328125000]
54118226280295908 10000000000000000 + 615.690217761247  [615.688476562500, 615.691406250000]
54118226280295909 10000000000000000 + 615.869340206412  [615.868164062500, 615.871093750000]
54118226280295910 10000000000000000 + 616.037055212376  [616.035156250000, 616.038085937500]
54118226280295911 10000000000000000 + 616.142864718751  [616.141601562500, 616.144531250000]
54118226280295912 10000000000000000 + 616.346900906246  [616.345703125000, 616.348632812500]
54118226280295913 10000000000000000 + 616.516076669380  [616.514648437500, 616.517578125000]
54118226280295914 10000000000000000 + 616.676969256740  [616.675781250000, 616.678710937500]
54118226280295915 10000000000000000 + 616.869600740632  [616.868164062500, 616.871093750000]
54118226280295916 10000000000000000 + 617.063763941129  [617.062500000000, 617.065429687500]
54118226280295917 10000000000000000 + 617.251530254173  [617.250000000000, 617.252929687500]
54118226280295918 10000000000000000 + 617.458271706466  [617.457031250000, 617.459960937500]
54118226280295919 10000000000000000 + 617.634681061196  [617.632812500000, 617.635742187500]
54118226280295920 10000000000000000 + 617.834513249537  [617.833007812500, 617.835937500000]
54118226280295921 10000000000000000 + 618.008766147267  [618.006835937500, 618.009765625000]
54118226280295922 10000000000000000 + 618.254219060642  [618.252929687500, 618.255859375000]
54118226280295923 10000000000000000 + 618.506154435910  [618.504882812500, 618.507812500000]
54118226280295924 10000000000000000 + 618.670463942573  [618.668945312500, 618.671875000000]
54118226280295925 10000000000000000 + 618.952328584057  [618.951171875000, 618.954101562500]
54118226280295926 10000000000000000 + 619.105530847907  [619.104492187500, 619.107421875000]
54118226280295927 10000000000000000 + 619.168147530234  [619.166992187500, 619.169921875000]
54118226280295928 10000000000000000 + 619.339158800853  [619.337890625000, 619.340820312500]
54118226280295929 10000000000000000 + 619.555352103595  [619.553710937500, 619.556640625000]
54118226280295930 10000000000000000 + 619.594615963255  [619.592773437500, 619.595703125000]
54118226280295931 10000000000000000 + 619.791977943088  [619.790039062500, 619.792968750000]
54118226280295932 10000000000000000 + 619.990481992728  [619.989257812500, 619.992187500000]
54118226280295933 10000000000000000 + 620.158704087448  [620.157226562500, 620.160156250000]
54118226280295934 10000000000000000 + 620.315387143398  [620.313476562500, 620.316406250000]
54118226280295935 10000000000000000 + 620.519964397549  [620.518554687500, 620.521484375000]
54118226280295936 10000000000000000 + 620.799740773727  [620.797851562500, 620.800781250000]
54118226280295937 10000000000000000 + 620.945152874254  [620.943359375000, 620.946289062500]
54118226280295938 10000000000000000 + 621.074908704604  [621.073242187500, 621.076171875000]
54118226280295939 10000000000000000 + 621.285123503621  [621.283203125000, 621.286132812500]
54118226280295940 10000000000000000 + 621.304977398714  [621.303710937500, 621.306640625000]
54118226280295941 10000000000000000 + 621.488570756934  [621.487304687500, 621.490234375000]
54118226280295942 10000000000000000 + 621.785990934911  [621.784179687500, 621.787109375000]
54118226280295943 10000000000000000 + 621.982929768388  [621.981445312500, 621.984375000000]
54118226280295944 10000000000000000 + 622.151598435271  [622.150390625000, 622.153320312500]
54118226280295945 10000000000000000 + 622.348718950419  [622.347656250000, 622.350585937500]
54118226280295946 10000000000000000 + 622.496558335524  [622.495117187500, 622.498046875000]
54118226280295947 10000000000000000 + 622.654945426244  [622.653320312500, 622.656250000000]
54118226280295948 10000000000000000 + 622.859386386487  [622.858398437500, 622.861328125000]
54118226280295949 10000000000000000 + 622.954060515026  [622.952148437500, 622.955078125000]
54118226280295950 10000000000000000 + 623.150706880789  [623.149414062500, 623.152343750000]
54118226280295951 10000000000000000 + 623.387459919679  [623.385742187500, 623.388671875000]
54118226280295952 10000000000000000 + 623.504309993551  [623.502929687500, 623.505859375000]
54118226280295953 10000000000000000 + 623.697258424390  [623.695312500000, 623.698242187500]
54118226280295954 10000000000000000 + 623.840084629679  [623.838867187500, 623.841796875000]
54118226280295955 10000000000000000 + 624.038658364675  [624.037109375000, 624.040039062500]
54118226280295956 10000000000000000 + 624.203321566757  [624.202148437500, 624.205078125000]
54118226280295957 10000000000000000 + 624.464392124704  [624.462890625000, 624.465820312500]
54118226280295958 10000000000000000 + 624.673029103218  [624.671875000000, 624.674804687500]
54118226280295959 10000000000000000 + 624.820016517424  [624.818359375000, 624.821289062500]
54118226280295960 10000000000000000 + 625.005865295146  [625.004882812500, 625.007812500000]
54118226280295961 10000000000000000 + 625.169011135539  [625.167968750000, 625.170898437500]
54118226280295962 10000000000000000 + 625.361860307208  [625.360351562500, 625.363281250000]
54118226280295963 10000000000000000 + 625.623195081694  [625.622070312500, 625.625000000000]
54118226280295964 10000000000000000 + 625.755193210344  [625.753906250000, 625.756835937500]
54118226280295965 10000000000000000 + 626.001289732539  [626.000000000000, 626.002929687500]
54118226280295966 10000000000000000 + 626.219418488721  [626.217773437500, 626.220703125000]
54118226280295967 10000000000000000 + 626.229201215744  [626.227539062500, 626.230468750000]
54118226280295968 10000000000000000 + 626.548432455911  [626.546875000000, 626.549804687500]
54118226280295969 10000000000000000 + 626.670311696387  [626.668945312500, 626.671875000000]
54118226280295970 10000000000000000 + 626.891355266003  [626.889648437500, 626.892578125000]
54118226280295971 10000000000000000 + 626.971864048132  [626.970703125000, 626.973632812500]
54118226280295972 10000000000000000 + 627.202539672587  [627.201171875000, 627.204101562500]
54118226280295973 10000000000000000 + 627.472381973494  [627.470703125000, 627.473632812500]
54118226280295974 10000000000000000 + 627.593580081912  [627.591796875000, 627.594726562500]
54118226280295975 10000000000000000 + 627.733790975951  [627.732421875000, 627.735351562500]
54118226280295976 10000000000000000 + 627.864786137393  [627.863281250000, 627.866210937500]
54118226280295977 10000000000000000 + 628.060417109172  [628.058593750000, 628.061523437500]
54118226280295978 10000000000000000 + 628.206334863973  [628.205078125000, 628.208007812500]
54118226280295979 10000000000000000 + 628.400728563831  [628.399414062500, 628.402343750000]
54118226280295980 10000000000000000 + 628.581763727963  [628.580078125000, 628.583007812500]
54118226280295981 10000000000000000 + 628.734766273724  [628.733398437500, 628.736328125000]
54118226280295982 10000000000000000 + 628.999944126568  [628.998046875000, 629.000976562500]
54118226280295983 10000000000000000 + 629.166781924280  [629.165039062500, 629.167968750000]
54118226280295984 10000000000000000 + 629.325535079925  [629.324218750000, 629.327148437500]
54118226280295985 10000000000000000 + 629.453007600311  [629.451171875000, 629.454101562500]
54118226280295986 10000000000000000 + 629.696836704424  [629.695312500000, 629.698242187500]
54118226280295987 10000000000000000 + 629.894716930000  [629.893554687500, 629.896484375000]
54118226280295988 10000000000000000 + 630.063198775782  [630.061523437500, 630.064453125000]
54118226280295989 10000000000000000 + 630.304807740904  [630.303710937500, 630.306640625000]
54118226280295990 10000000000000000 + 630.445262110038  [630.443359375000, 630.446289062500]
54118226280295991 10000000000000000 + 630.607820758607  [630.606445312500, 630.609375000000]
54118226280295992 10000000000000000 + 630.796944819050  [630.795898437500, 630.798828125000]
54118226280295993 10000000000000000 + 630.963566531355  [630.961914062500, 630.964843750000]
54118226280295994 10000000000000000 + 630.998423924311  [630.997070312500, 631.000000000000]
54118226280295995 10000000000000000 + 631.336813510275  [631.334960937500, 631.337890625000]
54118226280295996 10000000000000000 + 631.601358687464  [631.599609375000, 631.602539062500]
54118226280295997 10000000000000000 + 631.707746705641  [631.706054687500, 631.708984375000]
54118226280295998 10000000000000000 + 631.896034957946  [631.894531250000, 631.897460937500]
54118226280295999 10000000000000000 + 632.084734364339  [632.083007812500, 632.085937500000]
54118226280296000 10000000000000000 + 632.205339067493  [632.204101562500, 632.207031250000]
54118226280296001 10000000000000000 + 632.277457295570  [632.276367187500, 632.279296875000]
54118226280296002 10000000000000000 + 632.443763368116  [632.442382812500, 632.445312500000]
54118226280296003 10000000000000000 + 632.615038026976  [632.613281250000, 632.616210937500]
54118226280296004 10000000000000000 + 632.781482682446  [632.780273437500, 632.783203125000]
54118226280296005 10000000000000000 + 633.005822820507  [633.003906250000, 633.006835937500]
54118226280296006 10000000000000000 + 633.248841187251  [633.247070312500, 633.250000000000]
54118226280296007 10000000000000000 + 633.360646390625  [633.359375000000, 633.362304687500]
54118226280296008 10000000000000000 + 633.561339127503  [633.559570312500, 633.562500000000]
54118226280296009 10000000000000000 + 633.788394824525  [633.787109375000, 633.790039062500]
54118226280296010 10000000000000000 + 633.892197400355  [633.890625000000, 633.893554687500]
54118226280296011 10000000000000000 + 634.194693593150  [634.193359375000, 634.196289062500]
54118226280296012 10000000000000000 + 634.385303431003  [634.383789062500, 634.386718750000]
54118226280296013 10000000000000000 + 634.477842769045  [634.476562500000, 634.479492187500]
54118226280296014 10000000000000000 + 634.544459581989  [634.542968750000, 634.545898437500]
54118226280296015 10000000000000000 + 634.841986387857  [634.840820312500, 634.843750000000]
54118226280296016 10000000000000000 + 635.156574041210  [635.155273437500, 635.158203125000]
54118226280296017 10000000000000000 + 635.298609885872  [635.296875000000, 635.299804687500]
54118226280296018 10000000000000000 + 635.581064323424  [635.580078125000, 635.583007812500]
54118226280296019 10000000000000000 + 635.695434213054  [635.694335937500, 635.697265625000]
54118226280296020 10000000000000000 + 635.861478915086  [635.860351562500, 635.863281250000]
54118226280296021 10000000000000000 + 635.970175423649  [635.968750000000, 635.971679687500]
54118226280296022 10000000000000000 + 636.272528780495  [636.271484375000, 636.274414062500]
54118226280296023 10000000000000000 + 636.343003804976  [636.341796875000, 636.344726562500]
54118226280296024 10000000000000000 + 636.456797834195  [636.455078125000, 636.458007812500]
54118226280296025 10000000000000000 + 636.622038830509  [636.620117187500, 636.623046875000]
54118226280296026 10000000000000000 + 636.795918216213  [636.794921875000, 636.797851562500]
54118226280296027 10000000000000000 + 637.147964257573  [637.146484375000, 637.149414062500]
54118226280296028 10000000000000000 + 637.300619314425  [637.298828125000, 637.301757812500]
54118226280296029 10000000000000000 + 637.541117489547  [637.540039062500, 637.542968750000]
54118226280296030 10000000000000000 + 637.730134368347  [637.728515625000, 637.731445312500]
54118226280296031 10000000000000000 + 637.759191307831  [637.757812500000, 637.760742187500]
54118226280296032 10000000000000000 + 638.080099541600  [638.079101562500, 638.082031250000]
54118226280296033 10000000000000000 + 638.173584730658  [638.171875000000, 638.174804687500]
54118226280296034 10000000000000000 + 638.397848028418  [638.396484375000, 638.399414062500]
54118226280296035 10000000000000000 + 638.503771903347  [638.501953125000, 638.504882812500]
54118226280296036 10000000000000000 + 638.643206385729  [638.641601562500, 638.644531250000]
54118226280296037 10000000000000000 + 638.851531596971  [638.849609375000, 638.852539062500]
54118226280296038 10000000000000000 + 638.925002129413  [638.923828125000, 638.926757812500]
54118226280296039 10000000000000000 + 639.171427836553  [639.169921875000, 639.172851562500]
54118226280296040 10000000000000000 + 639.322648354963  [639.321289062500, 639.324218750000]
54118226280296041 10000000000000000 + 639.575149691151  [639.573242187500, 639.576171875000]
54118226280296042 10000000000000000 + 639.684805765694  [639.683593750000, 639.686523437500]
54118226280296043 10000000000000000 + 639.864987853897  [639.863281250000, 639.866210937500]
54118226280296044 10000000000000000 + 639.921868404278  [639.919921875000, 639.922851562500]
54118226280296045 10000000000000000 + 640.293736817175  [640.291992187500, 640.294921875000]
54118226280296046 10000000000000000 + 640.437867692875  [640.436523437500, 640.439453125000]
54118226280296047 10000000000000000 + 640.642064030251  [640.640625000000, 640.643554687500]
54118226280296048 10000000000000000 + 640.779116139923  [640.777343750000, 640.780273437500]
54118226280296049 10000000000000000 + 640.848691105723  [640.847656250000, 640.850585937500]
54118226280296050 10000000000000000 + 641.026407858148  [641.025390625000, 641.028320312500]
54118226280296051 10000000000000000 + 641.309988272443  [641.308593750000, 641.311523437500]
54118226280296052 10000000000000000 + 641.543711623031  [641.541992187500, 641.544921875000]
54118226280296053 10000000000000000 + 641.732009948593  [641.730468750000, 641.733398437500]
54118226280296054 10000000000000000 + 641.902143037594  [641.900390625000, 641.903320312500]
54118226280296055 10000000000000000 + 642.162391945522  [642.161132812500, 642.164062500000]
54118226280296056 10000000000000000 + 642.315136734800  [642.313476562500, 642.316406250000]
54118226280296057 10000000000000000 + 642.509416829329  [642.507812500000, 642.510742187500]
54118226280296058 10000000000000000 + 642.664959851751  [642.663085937500, 642.666015625000]
54118226280296059 10000000000000000 + 642.730896354550  [642.729492187500, 642.732421875000]
54118226280296060 10000000000000000 + 642.919681236420  [642.917968750000, 642.920898437500]
54118226280296061 10000000000000000 + 643.094524023164  [643.092773437500, 643.095703125000]
54118226280296062 10000000000000000 + 643.249787115257  [643.248046875000, 643.250976562500]
54118226280296063 10000000000000000 + 643.450700437966  [643.449218750000, 643.452148437500]
54118226280296064 10000000000000000 + 643.641847597059  [643.640625000000, 643.643554687500]
54118226280296065 10000000000000000 + 643.782537633977  [643.781250000000, 643.784179687500]
54118226280296066 10000000000000000 + 644.173809250899  [644.171875000000, 644.174804687500]
54118226280296067 10000000000000000 + 644.260999373871  [644.259765625000, 644.262695312500]
54118226280296068 10000000000000000 + 644.328638213866  [644.327148437500, 644.330078125000]
54118226280296069 10000000000000000 + 644.463620154570  [644.461914062500, 644.464843750000]
54118226280296070 10000000000000000 + 644.860519150547  [644.859375000000, 644.862304687500]
54118226280296071 10000000000000000 + 645.051123332407  [645.049804687500, 645.052734375000]
54118226280296072 10000000000000000 + 645.248139771115  [645.247070312500, 645.250000000000]
54118226280296073 10000000000000000 + 645.319134839193  [645.317382812500, 645.320312500000]
54118226280296074 10000000000000000 + 645.566144446290  [645.564453125000, 645.567382812500]
54118226280296075 10000000000000000 + 645.721425125736  [645.719726562500, 645.722656250000]
54118226280296076 10000000000000000 + 645.823876349228  [645.822265625000, 645.825195312500]
54118226280296077 10000000000000000 + 645.933853615854  [645.932617187500, 645.935546875000]
54118226280296078 10000000000000000 + 646.097678930757  [646.096679687500, 646.099609375000]
54118226280296079 10000000000000000 + 646.393327138868  [646.391601562500, 646.394531250000]
54118226280296080 10000000000000000 + 646.605687987025  [646.604492187500, 646.607421875000]
54118226280296081 10000000000000000 + 646.711690766623  [646.709960937500, 646.712890625000]
54118226280296082 10000000000000000 + 646.904116777132  [646.902343750000, 646.905273437500]
54118226280296083 10000000000000000 + 647.200558305622  [647.199218750000, 647.202148437500]
54118226280296084 10000000000000000 + 647.394791539262  [647.393554687500, 647.396484375000]
54118226280296085 10000000000000000 + 647.523654408921  [647.522460937500, 647.525390625000]
54118226280296086 10000000000000000 + 647.665774057690  [647.664062500000, 647.666992187500]
54118226280296087 10000000000000000 + 647.862155275957  [647.860351562500, 647.863281250000]
54118226280296088 10000000000000000 + 648.056586513651  [648.054687500000, 648.057617187500]
54118226280296089 10000000000000000 + 648.183376394129  [648.181640625000, 648.184570312500]
54118226280296090 10000000000000000 + 648.380683585521  [648.378906250000, 648.381835937500]
54118226280296091 10000000000000000 + 648.537602278009  [648.536132812500, 648.539062500000]
54118226280296092 10000000000000000 + 648.703173822841  [648.702148437500, 648.705078125000]
54118226280296093 10000000000000000 + 648.816788802105  [648.815429687500, 648.818359375000]
54118226280296094 10000000000000000 + 649.069078787701  [649.067382812500, 649.070312500000]
54118226280296095 10000000000000000 + 649.213801734001  [649.211914062500, 649.214843750000]
54118226280296096 10000000000000000 + 649.431073898689  [649.429687500000, 649.432617187500]
54118226280296097 10000000000000000 + 649.638944455987  [649.637695312500, 649.640625000000]
54118226280296098 10000000000000000 + 649.793009939138  [649.791992187500, 649.794921875000]
54118226280296099 10000000000000000 + 649.983506762239  [649.982421875000, 649.985351562500]
54118226280296100 10000000000000000 + 650.038024022224  [650.036132812500, 650.039062500000]
54118226280296101 10000000000000000 + 650.293240417018  [650.291992187500, 650.294921875000]
54118226280296102 10000000000000000 + 650.575678823079  [650.574218750000, 650.577148437500]
54118226280296103 10000000000000000 + 650.684040303487  [650.682617187500, 650.685546875000]
54118226280296104 10000000000000000 + 650.796176993789  [650.794921875000, 650.797851562500]
54118226280296105 10000000000000000 + 651.074879245694  [651.073242187500, 651.076171875000]
54118226280296106 10000000000000000 + 651.141327421125  [651.139648437500, 651.142578125000]
54118226280296107 10000000000000000 + 651.328646486286  [651.327148437500, 651.330078125000]
54118226280296108 10000000000000000 + 651.435487165924  [651.433593750000, 651.436523437500]
54118226280296109 10000000000000000 + 651.700066939957  [651.698242187500, 651.701171875000]
54118226280296110 10000000000000000 + 651.821297228964  [651.820312500000, 651.823242187500]
54118226280296111 10000000000000000 + 651.958226045910  [651.957031250000, 651.959960937500]
54118226280296112 10000000000000000 + 652.172887115014  [652.171875000000, 652.174804687500]
54118226280296113 10000000000000000 + 652.461096638299  [652.459960937500, 652.462890625000]
54118226280296114 10000000000000000 + 652.589759224144  [652.587890625000, 652.590820312500]
54118226280296115 10000000000000000 + 652.894382583023  [652.892578125000, 652.895507812500]
54118226280296116 10000000000000000 + 653.058145378666  [653.056640625000, 653.059570312500]
54118226280296117 10000000000000000 + 653.212765113986  [653.210937500000, 653.213867187500]
54118226280296118 10000000000000000 + 653.504728922698  [653.502929687500, 653.505859375000]
54118226280296119 10000000000000000 + 653.596654312225  [653.594726562500, 653.597656250000]
54118226280296120 10000000000000000 + 653.883095092438  [653.881835937500, 653.884765625000]
54118226280296121 10000000000000000 + 654.069156545091  [654.067382812500, 654.070312500000]
54118226280296122 10000000000000000 + 654.192568614622  [654.191406250000, 654.194335937500]
54118226280296123 10000000000000000 + 654.317218907873  [654.315429687500, 654.318359375000]
54118226280296124 10000000000000000 + 654.610155543656  [654.608398437500, 654.611328125000]
54118226280296125 10000000000000000 + 654.654663380096  [654.653320312500, 654.656250000000]
54118226280296126 10000000000000000 + 654.862644355420  [654.861328125000, 654.864257812500]
54118226280296127 10000000000000000 + 655.069805280160  [655.068359375000, 655.071289062500]
54118226280296128 10000000000000000 + 655.100695248641  [655.099609375000, 655.102539062500]
54118226280296129 10000000000000000 + 655.392998534878  [655.391601562500, 655.394531250000]
54118226280296130 10000000000000000 + 655.683089711450  [655.681640625000, 655.684570312500]
54118226280296131 10000000000000000 + 655.838375001451  [655.836914062500, 655.839843750000]
54118226280296132 10000000000000000 + 655.904413866046  [655.903320312500, 655.906250000000]
54118226280296133 10000000000000000 + 656.047872006396  [656.046875000000, 656.049804687500]
54118226280296134 10000000000000000 + 656.084226963299  [656.083007812500, 656.085937500000]
54118226280296135 10000000000000000 + 656.292236641211  [656.291015625000, 656.293945312500]
54118226280296136 10000000000000000 + 656.514442620485  [656.512695312500, 656.515625000000]
54118226280296137 10000000000000000 + 656.727994643694  [656.726562500000, 656.729492187500]
54118226280296138 10000000000000000 + 656.938330247297  [656.936523437500, 656.939453125000]
54118226280296139 10000000000000000 + 657.165416177415  [657.164062500000, 657.166992187500]
54118226280296140 10000000000000000 + 657.441774316759  [657.440429687500, 657.443359375000]
54118226280296141 10000000000000000 + 657.572605542742  [657.571289062500, 657.574218750000]
54118226280296142 10000000000000000 + 657.699708235930  [657.698242187500, 657.701171875000]
54118226280296143 10000000000000000 + 657.850333472509  [657.848632812500, 657.851562500000]
54118226280296144 10000000000000000 + 658.034549708055  [658.033203125000, 658.036132812500]
54118226280296145 10000000000000000 + 658.249655804100  [658.248046875000, 658.250976562500]
54118226280296146 10000000000000000 + 658.454633718111  [658.453125000000, 658.456054687500]
54118226280296147 10000000000000000 + 658.565623415284  [658.564453125000, 658.567382812500]
54118226280296148 10000000000000000 + 658.686533133883  [658.685546875000, 658.688476562500]
54118226280296149 10000000000000000 + 658.921140503259  [658.919921875000, 658.922851562500]
54118226280296150 10000000000000000 + 659.087643406889  [659.085937500000, 659.088867187500]
54118226280296151 10000000000000000 + 659.330360990511  [659.329101562500, 659.332031250000]
54118226280296152 10000000000000000 + 659.442227795004  [659.440429687500, 659.443359375000]
54118226280296153 10000000000000000 + 659.617957991339  [659.616210937500, 659.619140625000]
54118226280296154 10000000000000000 + 659.769605554154  [659.768554687500, 659.771484375000]
54118226280296155 10000000000000000 + 659.967138378149  [659.965820312500, 659.968750000000]
54118226280296156 10000000000000000 + 660.225585590067  [660.223632812500, 660.226562500000]
54118226280296157 10000000000000000 + 660.317871456167  [660.316406250000, 660.319335937500]
54118226280296158 10000000000000000 + 660.619769040224  [660.618164062500, 660.621093750000]
54118226280296159 10000000000000000 + 660.733580602907  [660.732421875000, 660.735351562500]
54118226280296160 10000000000000000 + 660.878623424949  [660.876953125000, 660.879882812500]
54118226280296161 10000000000000000 + 661.050891203544  [661.049804687500, 661.052734375000]
54118226280296162 10000000000000000 + 661.233383910662  [661.231445312500, 661.234375000000]
54118226280296163 10000000000000000 + 661.489787954559  [661.488281250000, 661.491210937500]
54118226280296164 10000000000000000 + 661.654469360655  [661.653320312500, 661.656250000000]
54118226280296165 10000000000000000 + 661.748902809440  [661.747070312500, 661.750000000000]
54118226280296166 10000000000000000 + 661.969191074268  [661.967773437500, 661.970703125000]
54118226280296167 10000000000000000 + 662.175262507750  [662.173828125000, 662.176757812500]
54118226280296168 10000000000000000 + 662.318650051087  [662.317382812500, 662.320312500000]
54118226280296169 10000000000000000 + 662.614104913551  [662.612304687500, 662.615234375000]
54118226280296170 10000000000000000 + 662.693020222930  [662.691406250000, 662.694335937500]
54118226280296171 10000000000000000 + 662.845412552078  [662.843750000000, 662.846679687500]
54118226280296172 10000000000000000 + 663.107355510760  [663.105468750000, 663.108398437500]
54118226280296173 10000000000000000 + 663.172609994847  [663.170898437500, 663.173828125000]
54118226280296174 10000000000000000 + 663.495289410607  [663.494140625000, 663.497070312500]
54118226280296175 10000000000000000 + 663.621464093282  [663.620117187500, 663.623046875000]
54118226280296176 10000000000000000 + 663.759033692500  [663.757812500000, 663.760742187500]
54118226280296177 10000000000000000 + 664.045825061561  [664.043945312500, 664.046875000000]
54118226280296178 10000000000000000 + 664.240202155855  [664.238281250000, 664.241210937500]
54118226280296179 10000000000000000 + 664.359147304670  [664.357421875000, 664.360351562500]
54118226280296180 10000000000000000 + 664.515517664780  [664.513671875000, 664.516601562500]
54118226280296181 10000000000000000 + 664.746203956186  [664.745117187500, 664.748046875000]
54118226280296182 10000000000000000 + 664.915476336726  [664.914062500000, 664.916992187500]
54118226280296183 10000000000000000 + 665.175319701996  [665.173828125000, 665.176757812500]
54118226280296184 10000000000000000 + 665.317370608059  [665.315429687500, 665.318359375000]
54118226280296185 10000000000000000 + 665.437206530300  [665.435546875000, 665.438476562500]
54118226280296186 10000000000000000 + 665.645221611762  [665.643554687500, 665.646484375000]
54118226280296187 10000000000000000 + 665.763156528584  [665.761718750000, 665.764648437500]
54118226280296188 10000000000000000 + 665.932772550856  [665.931640625000, 665.934570312500]
54118226280296189 10000000000000000 + 666.230384747450  [666.228515625000, 666.231445312500]
54118226280296190 10000000000000000 + 666.379372311099  [666.377929687500, 666.380859375000]
54118226280296191 10000000000000000 + 666.470916856102  [666.469726562500, 666.472656250000]
54118226280296192 10000000000000000 + 666.675518492668  [666.673828125000, 666.676757812500]
54118226280296193 10000000000000000 + 666.847641057106  [666.845703125000, 666.848632812500]
54118226280296194 10000000000000000 + 666.948726845960  [666.947265625000, 666.950195312500]
54118226280296195 10000000000000000 + 667.175035673830  [667.173828125000, 667.176757812500]
54118226280296196 10000000000000000 + 667.341246798016  [667.339843750000, 667.342773437500]
54118226280296197 10000000000000000 + 667.534214506956  [667.533203125000, 667.536132812500]
54118226280296198 10000000000000000 + 667.795954313965  [667.794921875000, 667.797851562500]
54118226280296199 10000000000000000 + 667.889333489658  [667.887695312500, 667.890625000000]
54118226280296200 10000000000000000 + 668.039321476018  [668.038085937500, 668.041015625000]
54118226280296201 10000000000000000 + 668.132363289578  [668.130859375000, 668.133789062500]
54118226280296202 10000000000000000 + 668.358305561542  [668.356445312500, 668.359375000000]
54118226280296203 10000000000000000 + 668.524995625260  [668.523437500000, 668.526367187500]
54118226280296204 10000000000000000 + 668.734796688793  [668.733398437500, 668.736328125000]
54118226280296205 10000000000000000 + 668.903102989144  [668.901367187500, 668.904296875000]
54118226280296206 10000000000000000 + 669.091858484312  [669.090820312500, 669.093750000000]
54118226280296207 10000000000000000 + 669.360936934365  [669.359375000000, 669.362304687500]
54118226280296208 10000000000000000 + 669.443843173354  [669.442382812500, 669.445312500000]
54118226280296209 10000000000000000 + 669.811999656447  [669.810546875000, 669.813476562500]
54118226280296210 10000000000000000 + 669.864604265807  [669.863281250000, 669.866210937500]
54118226280296211 10000000000000000 + 670.093942172222  [670.092773437500, 670.095703125000]
54118226280296212 10000000000000000 + 670.315219325269  [670.313476562500, 670.316406250000]
54118226280296213 10000000000000000 + 670.383365787351  [670.381835937500, 670.384765625000]
54118226280296214 10000000000000000 + 670.590232065038  [670.588867187500, 670.591796875000]
54118226280296215 10000000000000000 + 670.650225233221  [670.648437500000, 670.651367187500]
54118226280296216 10000000000000000 + 671.047586693241  [671.045898437500, 671.048828125000]
54118226280296217 10000000000000000 + 671.158825220482  [671.157226562500, 671.160156250000]
54118226280296218 10000000000000000 + 671.396498862834  [671.395507812500, 671.398437500000]
54118226280296219 10000000000000000 + 671.609128663555  [671.607421875000, 671.610351562500]
54118226280296220 10000000000000000 + 671.829616733381  [671.828125000000, 671.831054687500]
54118226280296221 10000000000000000 + 671.874847988276  [671.873046875000, 671.875976562500]
54118226280296222 10000000000000000 + 672.081756623244  [672.080078125000, 672.083007812500]
54118226280296223 10000000000000000 + 672.171455194842  [672.169921875000, 672.172851562500]
54118226280296224 10000000000000000 + 672.427755358048  [672.426757812500, 672.429687500000]
54118226280296225 10000000000000000 + 672.533136418720  [672.531250000000, 672.534179687500]
54118226280296226 10000000000000000 + 672.769680807688  [672.768554687500, 672.771484375000]
54118226280296227 10000000000000000 + 673.074948018740  [673.073242187500, 673.076171875000]
54118226280296228 10000000000000000 + 673.188896453214  [673.187500000000, 673.190429687500]
54118226280296229 10000000000000000 + 673.360625749481  [673.359375000000, 673.362304687500]
54118226280296230 10000000000000000 + 673.428163314058  [673.426757812500, 673.429687500000]
54118226280296231 10000000000000000 + 673.798178760838  [673.796875000000, 673.799804687500]
54118226280296232 10000000000000000 + 673.948339873112  [673.947265625000, 673.950195312500]
54118226280296233 10000000000000000 + 674.095639713046  [674.093750000000, 674.096679687500]
54118226280296234 10000000000000000 + 674.177532886407  [674.175781250000, 674.178710937500]
54118226280296235 10000000000000000 + 674.406629266991  [674.405273437500, 674.408203125000]
54118226280296236 10000000000000000 + 674.543849613620  [674.541992187500, 674.544921875000]
54118226280296237 10000000000000000 + 674.638353076584  [674.636718750000, 674.639648437500]
54118226280296238 10000000000000000 + 674.857327978629  [674.855468750000, 674.858398437500]
54118226280296239 10000000000000000 + 675.085859510055  [675.083984375000, 675.086914062500]
54118226280296240 10000000000000000 + 675.231912365037  [675.230468750000, 675.233398437500]
54118226280296241 10000000000000000 + 675.364775968279  [675.363281250000, 675.366210937500]
54118226280296242 10000000000000000 + 675.576846150317  [675.575195312500, 675.578125000000]
54118226280296243 10000000000000000 + 675.810533784052  [675.808593750000, 675.811523437500]
54118226280296244 10000000000000000 + 675.915362855780  [675.914062500000, 675.916992187500]
54118226280296245 10000000000000000 + 676.200873957229  [676.199218750000, 676.202148437500]
54118226280296246 10000000000000000 + 676.489934319379  [676.488281250000, 676.491210937500]
54118226280296247 10000000000000000 + 676.609943580594  [676.608398437500, 676.611328125000]
54118226280296248 10000000000000000 + 676.862814282719  [676.861328125000, 676.864257812500]
54118226280296249 10000000000000000 + 676.919266253759  [676.917968750000, 676.920898437500]
54118226280296250 10000000000000000 + 677.038432013871  [677.037109375000, 677.040039062500]
54118226280296251 10000000000000000 + 677.205051351003  [677.203125000000, 677.206054687500]
54118226280296252 10000000000000000 + 677.492263937179  [677.491210937500, 677.494140625000]
54118226280296253 10000000000000000 + 677.658162285705  [677.656250000000, 677.659179687500]
54118226280296254 10000000000000000 + 677.826502685522  [677.825195312500, 677.828125000000]
54118226280296255 10000000000000000 + 677.934810698426  [677.933593750000, 677.936523437500]
54118226280296256 10000000000000000 + 678.162164887630  [678.161132812500, 678.164062500000]
54118226280296257 10000000000000000 + 678.207370068531  [678.206054687500, 678.208984375000]
54118226280296258 10000000000000000 + 678.388545509575  [678.386718750000, 678.389648437500]
54118226280296259 10000000000000000 + 678.558952625883  [678.557617187500, 678.560546875000]
54118226280296260 10000000000000000 + 678.817132697886  [678.815429687500, 678.818359375000]
54118226280296261 10000000000000000 + 678.953042385220  [678.951171875000, 678.954101562500]
54118226280296262 10000000000000000 + 679.238843333796  [679.237304687500, 679.240234375000]
54118226280296263 10000000000000000 + 679.320812425976  [679.319335937500, 679.322265625000]
54118226280296264 10000000000000000 + 679.496232428812  [679.495117187500, 679.498046875000]
54118226280296265 10000000000000000 + 679.727463862903  [679.725585937500, 679.728515625000]
54118226280296266 10000000000000000 + 679.869035514730  [679.867187500000, 679.870117187500]
54118226280296267 10000000000000000 + 680.070699188853  [680.069335937500, 680.072265625000]
54118226280296268 10000000000000000 + 680.224852519232  [680.223632812500, 680.226562500000]
54118226280296269 10000000000000000 + 680.601753703732  [680.600585937500, 680.603515625000]
54118226280296270 10000000000000000 + 680.688254547182  [680.686523437500, 680.689453125000]
54118226280296271 10000000000000000 + 680.843027194156  [680.841796875000, 680.844726562500]
54118226280296272 10000000000000000 + 681.088401042667  [681.086914062500, 681.089843750000]
54118226280296273 10000000000000000 + 681.202260448066  [681.201171875000, 681.204101562500]
54118226280296274 10000000000000000 + 681.477829519645  [681.476562500000, 681.479492187500]
54118226280296275 10000000000000000 + 681.678892583027  [681.677734375000, 681.680664062500]
54118226280296276 10000000000000000 + 681.774738941671  [681.773437500000, 681.776367187500]
54118226280296277 10000000000000000 + 681.994580200378  [681.993164062500, 681.996093750000]
54118226280296278 10000000000000000 + 682.198019165705  [682.196289062500, 682.199218750000]
54118226280296279 10000000000000000 + 682.345798305089  [682.344726562500, 682.347656250000]
54118226280296280 10000000000000000 + 682.554649514147  [682.552734375000, 682.555664062500]
54118226280296281 10000000000000000 + 682.666407280453  [682.665039062500, 682.667968750000]
54118226280296282 10000000000000000 + 682.964511227462  [682.962890625000, 682.965820312500]
54118226280296283 10000000000000000 + 683.013051715489  [683.011718750000, 683.014648437500]
54118226280296284 10000000000000000 + 683.111260256492  [683.109375000000, 683.112304687500]
54118226280296285 10000000000000000 + 683.373783822082  [683.372070312500, 683.375000000000]
54118226280296286 10000000000000000 + 683.489327167661  [683.488281250000, 683.491210937500]
54118226280296287 10000000000000000 + 683.686324192302  [683.684570312500, 683.687500000000]
54118226280296288 10000000000000000 + 683.934112617437  [683.932617187500, 683.935546875000]
54118226280296289 10000000000000000 + 684.112341886090  [684.111328125000, 684.114257812500]
54118226280296290 10000000000000000 + 684.282442663865  [684.281250000000, 684.284179687500]
54118226280296291 10000000000000000 + 684.450051600897  [684.448242187500, 684.451171875000]
54118226280296292 10000000000000000 + 684.699437129994  [684.698242187500, 684.701171875000]
54118226280296293 10000000000000000 + 684.829462763472  [684.828125000000, 684.831054687500]
54118226280296294 10000000000000000 + 684.967368838799  [684.965820312500, 684.968750000000]
54118226280296295 10000000000000000 + 685.076881014262  [685.075195312500, 685.078125000000]
54118226280296296 10000000000000000 + 685.350857984768  [685.349609375000, 685.352539062500]
54118226280296297 10000000000000000 + 685.427740657397  [685.426757812500, 685.429687500000]
54118226280296298 10000000000000000 + 685.563038085866  [685.561523437500, 685.564453125000]
54118226280296299 10000000000000000 + 685.783691809834  [685.782226562500, 685.785156250000]
54118226280296300 10000000000000000 + 685.918530633912  [685.916992187500, 685.919921875000]
54118226280296301 10000000000000000 + 686.167055717951  [686.166015625000, 686.168945312500]
54118226280296302 10000000000000000 + 686.417632819332  [686.416015625000, 686.418945312500]
54118226280296303 10000000000000000 + 686.628420667724  [686.626953125000, 686.629882812500]
54118226280296304 10000000000000000 + 686.805190800725  [686.803710937500, 686.806640625000]
54118226280296305 10000000000000000 + 686.865572959669  [686.864257812500, 686.867187500000]
54118226280296306 10000000000000000 + 687.086079395250  [687.084960937500, 687.087890625000]
54118226280296307 10000000000000000 + 687.271857673487  [687.270507812500, 687.273437500000]
54118226280296308 10000000000000000 + 687.467459430655  [687.465820312500, 687.468750000000]
54118226280296309 10000000000000000 + 687.653343734616  [687.652343750000, 687.655273437500]
54118226280296310 10000000000000000 + 687.792547160620  [687.791015625000, 687.793945312500]
54118226280296311 10000000000000000 + 688.064206937025  [688.062500000000, 688.065429687500]
54118226280296312 10000000000000000 + 688.131524589580  [688.129882812500, 688.132812500000]
54118226280296313 10000000000000000 + 688.260175316714  [688.258789062500, 688.261718750000]
54118226280296314 10000000000000000 + 688.403804061458  [688.402343750000, 688.405273437500]
54118226280296315 10000000000000000 + 688.726230337647  [688.724609375000, 688.727539062500]
54118226280296316 10000000000000000 + 689.010692084892  [689.008789062500, 689.011718750000]
54118226280296317 10000000000000000 + 689.236443860586  [689.235351562500, 689.238281250000]
54118226280296318 10000000000000000 + 689.385294952296  [689.383789062500, 689.386718750000]
54118226280296319 10000000000000000 + 689.542703093473  [689.541015625000, 689.543945312500]
54118226280296320 10000000000000000 + 689.781936826247  [689.780273437500, 689.783203125000]
54118226280296321 10000000000000000 + 689.845230173842  [689.843750000000, 689.846679687500]
54118226280296322 10000000000000000 + 689.986822705301  [689.985351562500, 689.988281250000]
54118226280296323 10000000000000000 + 690.214615415716  [690.212890625000, 690.215820312500]
54118226280296324 10000000000000000 + 690.334097734942  [690.333007812500, 690.335937500000]
54118226280296325 10000000000000000 + 690.583460849895  [690.582031250000, 690.584960937500]
54118226280296326 10000000000000000 + 690.724946868764  [690.723632812500, 690.726562500000]
54118226280296327 10000000000000000 + 690.868030753302  [690.866210937500, 690.869140625000]
54118226280296328 10000000000000000 + 691.033755734155  [691.032226562500, 691.035156250000]
54118226280296329 10000000000000000 + 691.135874537133  [691.134765625000, 691.137695312500]
54118226280296330 10000000000000000 + 691.394408065061  [691.392578125000, 691.395507812500]
54118226280296331 10000000000000000 + 691.604252885877  [691.602539062500, 691.605468750000]
54118226280296332 10000000000000000 + 691.795121527770  [691.793945312500, 691.796875000000]
54118226280296333 10000000000000000 + 692.088141824071  [692.086914062500, 692.089843750000]
54118226280296334 10000000000000000 + 692.196544868375  [692.195312500000, 692.198242187500]
54118226280296335 10000000000000000 + 692.322822683054  [692.321289062500, 692.324218750000]
54118226280296336 10000000000000000 + 692.462567898474  [692.460937500000, 692.463867187500]
54118226280296337 10000000000000000 + 692.732373234654  [692.730468750000, 692.733398437500]
54118226280296338 10000000000000000 + 692.926943740357  [692.925781250000, 692.928710937500]
54118226280296339 10000000000000000 + 693.131014976196  [693.129882812500, 693.132812500000]
54118226280296340 10000000000000000 + 693.233542627812  [693.232421875000, 693.235351562500]
54118226280296341 10000000000000000 + 693.449748480392  [693.448242187500, 693.451171875000]
54118226280296342 10000000000000000 + 693.713174330357  [693.711914062500, 693.714843750000]
54118226280296343 10000000000000000 + 693.931775440363  [693.930664062500, 693.933593750000]
54118226280296344 10000000000000000 + 694.018895446340  [694.017578125000, 694.020507812500]
54118226280296345 10000000000000000 + 694.057244828447  [694.055664062500, 694.058593750000]
54118226280296346 10000000000000000 + 694.368629791510  [694.367187500000, 694.370117187500]
54118226280296347 10000000000000000 + 694.440613412891  [694.439453125000, 694.442382812500]
54118226280296348 10000000000000000 + 694.553010705555  [694.551757812500, 694.554687500000]
54118226280296349 10000000000000000 + 694.839111428316  [694.837890625000, 694.840820312500]
54118226280296350 10000000000000000 + 694.896566642300  [694.895507812500, 694.898437500000]
54118226280296351 10000000000000000 + 695.081079528508  [695.080078125000, 695.083007812500]
54118226280296352 10000000000000000 + 695.363263735660  [695.361328125000, 695.364257812500]
54118226280296353 10000000000000000 + 695.599926531504  [695.598632812500, 695.601562500000]
54118226280296354 10000000000000000 + 695.747089586814  [695.746093750000, 695.749023437500]
54118226280296355 10000000000000000 + 695.933415009827  [695.931640625000, 695.934570312500]
54118226280296356 10000000000000000 + 696.050138575037  [696.048828125000, 696.051757812500]
54118226280296357 10000000000000000 + 696.223522935590  [696.221679687500, 696.224609375000]
54118226280296358 10000000000000000 + 696.454091179422  [696.452148437500, 696.455078125000]
54118226280296359 10000000000000000 + 696.574717061388  [696.573242187500, 696.576171875000]
54118226280296360 10000000000000000 + 696.685969006635  [696.684570312500, 696.687500000000]
54118226280296361 10000000000000000 + 697.021313927955  [697.019531250000, 697.022460937500]
54118226280296362 10000000000000000 + 697.104654591701  [697.103515625000, 697.106445312500]
54118226280296363 10000000000000000 + 697.249711832521  [697.248046875000, 697.250976562500]
54118226280296364 10000000000000000 + 697.556423586866  [697.554687500000, 697.557617187500]
54118226280296365 10000000000000000 + 697.637513388604  [697.635742187500, 697.638671875000]
54118226280296366 10000000000000000 + 697.915570414864  [697.914062500000, 697.916992187500]
54118226280296367 10000000000000000 + 697.993215004330  [697.992187500000, 697.995117187500]
54118226280296368 10000000000000000 + 698.197491779619  [698.196289062500, 698.199218750000]
54118226280296369 10000000000000000 + 698.461439343735  [698.459960937500, 698.462890625000]
54118226280296370 10000000000000000 + 698.556720717047  [698.555664062500, 698.558593750000]
54118226280296371 10000000000000000 + 698.654089010337  [698.652343750000, 698.655273437500]
54118226280296372 10000000000000000 + 699.031708480215  [699.030273437500, 699.033203125000]
54118226280296373 10000000000000000 + 699.275294906346  [699.273437500000, 699.276367187500]
54118226280296374 10000000000000000 + 699.458874077184  [699.457031250000, 699.459960937500]
54118226280296375 10000000000000000 + 699.716311293623  [699.714843750000, 699.717773437500]
54118226280296376 10000000000000000 + 699.801408948678  [699.799804687500, 699.802734375000]
54118226280296377 10000000000000000 + 699.966854998479  [699.965820312500, 699.968750000000]
54118226280296378 10000000000000000 + 700.102115959726  [700.100585937500, 700.103515625000]
54118226280296379 10000000000000000 + 700.228434340856  [700.226562500000, 700.229492187500]
54118226280296380 10000000000000000 + 700.436882956939  [700.435546875000, 700.438476562500]
54118226280296381 10000000000000000 + 700.704718515618  [700.703125000000, 700.706054687500]
54118226280296382 10000000000000000 + 700.884132157066  [700.882812500000, 700.885742187500]
54118226280296383 10000000000000000 + 701.017479258721  [701.015625000000, 701.018554687500]
54118226280296384 10000000000000000 + 701.111510499046  [701.110351562500, 701.113281250000]
54118226280296385 10000000000000000 + 701.233623740290  [701.232421875000, 701.235351562500]
54118226280296386 10000000000000000 + 701.519200828334  [701.517578125000, 701.520507812500]
54118226280296387 10000000000000000 + 701.644241946200  [701.642578125000, 701.645507812500]
54118226280296388 10000000000000000 + 701.778817319860  [701.777343750000, 701.780273437500]
54118226280296389 10000000000000000 + 702.077086799049  [702.075195312500, 702.078125000000]
54118226280296390 10000000000000000 + 702.271435047362  [702.269531250000, 702.272460937500]
54118226280296391 10000000000000000 + 702.373017384137  [702.371093750000, 702.374023437500]
54118226280296392 10000000000000000 + 702.547665865886  [702.545898437500, 702.548828125000]
54118226280296393 10000000000000000 + 702.678828334627  [702.677734375000, 702.680664062500]
54118226280296394 10000000000000000 + 702.876331229584  [702.875000000000, 702.877929687500]
54118226280296395 10000000000000000 + 703.023968690113  [703.022460937500, 703.025390625000]
54118226280296396 10000000000000000 + 703.251878175478  [703.250000000000, 703.252929687500]
54118226280296397 10000000000000000 + 703.345615809169  [703.343750000000, 703.346679687500]
54118226280296398 10000000000000000 + 703.656830877044  [703.655273437500, 703.658203125000]
54118226280296399 10000000000000000 + 703.757055466834  [703.755859375000, 703.758789062500]
54118226280296400 10000000000000000 + 703.934538769057  [703.932617187500, 703.935546875000]
54118226280296401 10000000000000000 + 704.253368257437  [704.251953125000, 704.254882812500]
54118226280296402 10000000000000000 + 704.339001912524  [704.337890625000, 704.340820312500]
54118226280296403 10000000000000000 + 704.482804024509  [704.481445312500, 704.484375000000]
54118226280296404 10000000000000000 + 704.685926548128  [704.684570312500, 704.687500000000]
54118226280296405 10000000000000000 + 705.023023289786  [705.021484375000, 705.024414062500]
54118226280296406 10000000000000000 + 705.100043393874  [705.098632812500, 705.101562500000]
54118226280296407 10000000000000000 + 705.245439196998  [705.244140625000, 705.247070312500]
54118226280296408 10000000000000000 + 705.476457934025  [705.474609375000, 705.477539062500]
54118226280296409 10000000000000000 + 705.580207880430  [705.579101562500, 705.582031250000]
54118226280296410 10000000000000000 + 705.677214585862  [705.675781250000, 705.678710937500]
54118226280296411 10000000000000000 + 705.993557762953  [705.992187500000, 705.995117187500]
54118226280296412 10000000000000000 + 706.161989694267  [706.160156250000, 706.163085937500]
54118226280296413 10000000000000000 + 706.311205398869  [706.309570312500, 706.312500000000]
54118226280296414 10000000000000000 + 706.487059505415  [706.485351562500, 706.488281250000]
54118226280296415 10000000000000000 + 706.736380283696  [706.735351562500, 706.738281250000]
54118226280296416 10000000000000000 + 706.861836604269  [706.860351562500, 706.863281250000]
54118226280296417 10000000000000000 + 706.951715715066  [706.950195312500, 706.953125000000]
54118226280296418 10000000000000000 + 707.094602787280  [707.092773437500, 707.095703125000]
54118226280296419 10000000000000000 + 707.251574902131  [707.250000000000, 707.252929687500]
54118226280296420 10000000000000000 + 707.647818054346  [707.646484375000, 707.649414062500]
54118226280296421 10000000000000000 + 707.760931500979  [707.759765625000, 707.762695312500]
54118226280296422 10000000000000000 + 708.003354133057  [708.001953125000, 708.004882812500]
54118226280296423 10000000000000000 + 708.085699581510  [708.083984375000, 708.086914062500]
54118226280296424 10000000000000000 + 708.360080556834  [708.358398437500, 708.361328125000]
54118226280296425 10000000000000000 + 708.582509345786  [708.581054687500, 708.583984375000]
54118226280296426 10000000000000000 + 708.760318676432  [708.758789062500, 708.761718750000]
54118226280296427 10000000000000000 + 708.903025459677  [708.901367187500, 708.904296875000]
54118226280296428 10000000000000000 + 709.093979467701  [709.092773437500, 709.095703125000]
54118226280296429 10000000000000000 + 709.205772190254  [709.204101562500, 709.207031250000]
54118226280296430 10000000000000000 + 709.413897924501  [709.412109375000, 709.415039062500]
54118226280296431 10000000000000000 + 709.540087902784  [709.539062500000, 709.541992187500]
54118226280296432 10000000000000000 + 709.676639639051  [709.674804687500, 709.677734375000]
54118226280296433 10000000000000000 + 710.021062919004  [710.019531250000, 710.022460937500]
54118226280296434 10000000000000000 + 710.179742492428  [710.178710937500, 710.181640625000]
54118226280296435 10000000000000000 + 710.272579673073  [710.271484375000, 710.274414062500]
54118226280296436 10000000000000000 + 710.482164381460  [710.480468750000, 710.483398437500]
54118226280296437 10000000000000000 + 710.693587132310  [710.692382812500, 710.695312500000]
54118226280296438 10000000000000000 + 710.818584095128  [710.817382812500, 710.820312500000]
54118226280296439 10000000000000000 + 711.037060855886  [711.035156250000, 711.038085937500]
54118226280296440 10000000000000000 + 711.221056234552  [711.219726562500, 711.222656250000]
54118226280296441 10000000000000000 + 711.303481378465  [711.301757812500, 711.304687500000]
54118226280296442 10000000000000000 + 711.570674340402  [711.569335937500, 711.572265625000]
54118226280296443 10000000000000000 + 711.774615954587  [711.773437500000, 711.776367187500]
54118226280296444 10000000000000000 + 711.972582114464  [711.970703125000, 711.973632812500]
54118226280296445 10000000000000000 + 712.097754174315  [712.096679687500, 712.099609375000]
54118226280296446 10000000000000000 + 712.274057864287  [712.272460937500, 712.275390625000]
54118226280296447 10000000000000000 + 712.453392610411  [712.452148437500, 712.455078125000]
54118226280296448 10000000000000000 + 712.635837214358  [712.634765625000, 712.637695312500]
54118226280296449 10000000000000000 + 712.754464746106  [712.752929687500, 712.755859375000]
54118226280296450 10000000000000000 + 713.082276621567  [713.081054687500, 713.083984375000]
54118226280296451 10000000000000000 + 713.112253433759  [713.110351562500, 713.113281250000]
54118226280296452 10000000000000000 + 713.264712401071  [713.263671875000, 713.266601562500]
54118226280296453 10000000000000000 + 713.525436214824  [713.524414062500, 713.527343750000]
54118226280296454 10000000000000000 + 713.670447911915  [713.668945312500, 713.671875000000]
54118226280296455 10000000000000000 + 713.723206436877  [713.721679687500, 713.724609375000]
54118226280296456 10000000000000000 + 714.077012176201  [714.075195312500, 714.078125000000]
54118226280296457 10000000000000000 + 714.122307048904  [714.121093750000, 714.124023437500]
54118226280296458 10000000000000000 + 714.316534707221  [714.315429687500, 714.318359375000]
54118226280296459 10000000000000000 + 714.441226913730  [714.439453125000, 714.442382812500]
54118226280296460 10000000000000000 + 714.633399903997  [714.631835937500, 714.634765625000]
54118226280296461 10000000000000000 + 714.754001731981  [714.752929687500, 714.755859375000]
54118226280296462 10000000000000000 + 714.941342377020  [714.939453125000, 714.942382812500]
54118226280296463 10000000000000000 + 715.313989862616  [715.312500000000, 715.315429687500]
54118226280296464 10000000000000000 + 715.378171163462  [715.376953125000, 715.379882812500]
54118226280296465 10000000000000000 + 715.803071666537  [715.801757812500, 715.804687500000]
54118226280296466 10000000000000000 + 715.977683347512  [715.976562500000, 715.979492187500]
54118226280296467 10000000000000000 + 716.101760593583  [716.100585937500, 716.103515625000]
54118226280296468 10000000000000000 + 716.247664526728  [716.246093750000, 716.249023437500]
54118226280296469 10000000000000000 + 716.388383017569  [716.386718750000, 716.389648437500]
54118226280296470 10000000000000000 + 716.664340043410  [716.663085937500, 716.666015625000]
54118226280296471 10000000000000000 + 716.722745795855  [716.721679687500, 716.724609375000]
54118226280296472 10000000000000000 + 716.920621330062  [716.918945312500, 716.921875000000]
54118226280296473 10000000000000000 + 717.283591238414  [717.282226562500, 717.285156250000]
54118226280296474 10000000000000000 + 717.343739615388  [717.341796875000, 717.344726562500]
54118226280296475 10000000000000000 + 717.490650374942  [717.489257812500, 717.492187500000]
54118226280296476 10000000000000000 + 717.587870913042  [717.585937500000, 717.588867187500]
54118226280296477 10000000000000000 + 717.766031686229  [717.764648437500, 717.767578125000]
54118226280296478 10000000000000000 + 718.028115372948  [718.026367187500, 718.029296875000]
54118226280296479 10000000000000000 + 718.325293636545  [718.324218750000, 718.327148437500]
54118226280296480 10000000000000000 + 718.464163907754  [718.462890625000, 718.465820312500]
54118226280296481 10000000000000000 + 718.591165295296  [718.589843750000, 718.592773437500]
54118226280296482 10000000000000000 + 718.682798041413  [718.681640625000, 718.684570312500]
54118226280296483 10000000000000000 + 718.921954147979  [718.920898437500, 718.923828125000]
54118226280296484 10000000000000000 + 719.167790172063  [719.166015625000, 719.168945312500]
54118226280296485 10000000000000000 + 719.206423456536  [719.205078125000, 719.208007812500]
54118226280296486 10000000000000000 + 719.376499383920  [719.375000000000, 719.377929687500]
54118226280296487 10000000000000000 + 719.646515153763  [719.645507812500, 719.648437500000]
54118226280296488 10000000000000000 + 719.783852935391  [719.782226562500, 719.785156250000]
54118226280296489 10000000000000000 + 719.987271847828  [719.985351562500, 719.988281250000]
54118226280296490 10000000000000000 + 720.160159932019  [720.159179687500, 720.162109375000]
54118226280296491 10000000000000000 + 720.313576516202  [720.312500000000, 720.315429687500]
54118226280296492 10000000000000000 + 720.460431878149  [720.458984375000, 720.461914062500]
54118226280296493 10000000000000000 + 720.672143962072  [720.670898437500, 720.673828125000]
54118226280296494 10000000000000000 + 720.843219997675  [720.841796875000, 720.844726562500]
54118226280296495 10000000000000000 + 720.991623168065  [720.990234375000, 720.993164062500]
54118226280296496 10000000000000000 + 721.267721207551  [721.266601562500, 721.269531250000]
54118226280296497 10000000000000000 + 721.447974767625  [721.446289062500, 721.449218750000]
54118226280296498 10000000000000000 + 721.651217397977  [721.649414062500, 721.652343750000]
54118226280296499 10000000000000000 + 721.837557062489  [721.835937500000, 721.838867187500]
54118226280296500 10000000000000000 + 721.981172240855  [721.979492187500, 721.982421875000]
54118226280296501 10000000000000000 + 722.070657742951  [722.069335937500, 722.072265625000]
54118226280296502 10000000000000000 + 722.288820315313  [722.287109375000, 722.290039062500]
54118226280296503 10000000000000000 + 722.431792047709  [722.430664062500, 722.433593750000]
54118226280296504 10000000000000000 + 722.652581460725  [722.651367187500, 722.654296875000]
54118226280296505 10000000000000000 + 722.852807624541  [722.851562500000, 722.854492187500]
54118226280296506 10000000000000000 + 722.955063459754  [722.953125000000, 722.956054687500]
54118226280296507 10000000000000000 + 723.065800676603  [723.064453125000, 723.067382812500]
54118226280296508 10000000000000000 + 723.452909227914  [723.451171875000, 723.454101562500]
54118226280296509 10000000000000000 + 723.639354002144  [723.637695312500, 723.640625000000]
54118226280296510 10000000000000000 + 723.759262960155  [723.757812500000, 723.760742187500]
54118226280296511 10000000000000000 + 723.935939017423  [723.934570312500, 723.937500000000]
54118226280296512 10000000000000000 + 724.119796135612  [724.118164062500, 724.121093750000]
54118226280296513 10000000000000000 + 724.242600447129  [724.241210937500, 724.244140625000]
54118226280296514 10000000000000000 + 724.325216834611  [724.324218750000, 724.327148437500]
54118226280296515 10000000000000000 + 724.526592083929  [724.525390625000, 724.528320312500]
54118226280296516 10000000000000000 + 724.755209683246  [724.753906250000, 724.756835937500]
54118226280296517 10000000000000000 + 724.895446984059  [724.893554687500, 724.896484375000]
54118226280296518 10000000000000000 + 725.200273119975  [725.199218750000, 725.202148437500]
54118226280296519 10000000000000000 + 725.343931810459  [725.342773437500, 725.345703125000]
54118226280296520 10000000000000000 + 725.603179465868  [725.601562500000, 725.604492187500]
54118226280296521 10000000000000000 + 725.740561191656  [725.739257812500, 725.742187500000]
54118226280296522 10000000000000000 + 725.931445105173  [725.929687500000, 725.932617187500]
54118226280296523 10000000000000000 + 725.986961571805  [725.985351562500, 725.988281250000]
54118226280296524 10000000000000000 + 726.190322484320  [726.188476562500, 726.191406250000]
54118226280296525 10000000000000000 + 726.491877330514  [726.490234375000, 726.493164062500]
54118226280296526 10000000000000000 + 726.546772861339  [726.544921875000, 726.547851562500]
54118226280296527 10000000000000000 + 726.840459540967  [726.838867187500, 726.841796875000]
54118226280296528 10000000000000000 + 726.977880077412  [726.976562500000, 726.979492187500]
54118226280296529 10000000000000000 + 727.198984324304  [727.197265625000, 727.200195312500]
54118226280296530 10000000000000000 + 727.394940622346  [727.393554687500, 727.396484375000]
54118226280296531 10000000000000000 + 727.624272727428  [727.623046875000, 727.625976562500]
54118226280296532 10000000000000000 + 727.753070290630  [727.751953125000, 727.754882812500]
54118226280296533 10000000000000000 + 727.968187371051  [727.966796875000, 727.969726562500]
54118226280296534 10000000000000000 + 727.996084313060  [727.994140625000, 727.997070312500]
54118226280296535 10000000000000000 + 728.429098147887  [728.427734375000, 728.430664062500]
54118226280296536 10000000000000000 + 728.530813513499  [728.529296875000, 728.532226562500]
54118226280296537 10000000000000000 + 728.644240793005  [728.642578125000, 728.645507812500]
54118226280296538 10000000000000000 + 728.856213648175  [728.854492187500, 728.857421875000]
54118226280296539 10000000000000000 + 729.090668195399  [729.088867187500, 729.091796875000]
54118226280296540 10000000000000000 + 729.215565469951  [729.213867187500, 729.216796875000]
54118226280296541 10000000000000000 + 729.280154813814  [729.278320312500, 729.281250000000]
54118226280296542 10000000000000000 + 729.537713816685  [729.536132812500, 729.539062500000]
54118226280296543 10000000000000000 + 729.665179967741  [729.664062500000, 729.666992187500]
54118226280296544 10000000000000000 + 729.772055963322  [729.770507812500, 729.773437500000]
54118226280296545 10000000000000000 + 729.875873720617  [729.874023437500, 729.876953125000]
54118226280296546 10000000000000000 + 730.089977391043  [730.088867187500, 730.091796875000]
54118226280296547 10000000000000000 + 730.301755648207  [730.299804687500, 730.302734375000]
54118226280296548 10000000000000000 + 730.621212089384  [730.620117187500, 730.623046875000]
54118226280296549 10000000000000000 + 730.697596641177  [730.696289062500, 730.699218750000]
54118226280296550 10000000000000000 + 730.865879705714  [730.864257812500, 730.867187500000]
54118226280296551 10000000000000000 + 731.079542572078  [731.078125000000, 731.081054687500]
54118226280296552 10000000000000000 + 731.123768549045  [731.122070312500, 731.125000000000]
54118226280296553 10000000000000000 + 731.461950927616  [731.460937500000, 731.463867187500]
54118226280296554 10000000000000000 + 731.742673233881  [731.741210937500, 731.744140625000]
54118226280296555 10000000000000000 + 731.843958935179  [731.842773437500, 731.845703125000]
54118226280296556 10000000000000000 + 731.981052273843  [731.979492187500, 731.982421875000]
54118226280296557 10000000000000000 + 732.164402631899  [732.163085937500, 732.166015625000]
54118226280296558 10000000000000000 + 732.351631845861  [732.350585937500, 732.353515625000]
54118226280296559 10000000000000000 + 732.471792052837  [732.470703125000, 732.473632812500]
54118226280296560 10000000000000000 + 732.653329823239  [732.652343750000, 732.655273437500]
54118226280296561 10000000000000000 + 732.736312281379  [732.734375000000, 732.737304687500]
54118226280296562 10000000000000000 + 732.983730884628  [732.982421875000, 732.985351562500]
54118226280296563 10000000000000000 + 733.226397153514  [733.224609375000, 733.227539062500]
54118226280296564 10000000000000000 + 733.484407216694  [733.483398437500, 733.486328125000]
54118226280296565 10000000000000000 + 733.638775811009  [733.637695312500, 733.640625000000]
54118226280296566 10000000000000000 + 733.812988208380  [733.811523437500, 733.814453125000]
54118226280296567 10000000000000000 + 733.962702864186  [733.960937500000, 733.963867187500]
54118226280296568 10000000000000000 + 734.079701195528  [734.078125000000, 734.081054687500]
54118226280296569 10000000000000000 + 734.347392930127  [734.345703125000, 734.348632812500]
54118226280296570 10000000000000000 + 734.452977880936  [734.451171875000, 734.454101562500]
54118226280296571 10000000000000000 + 734.725373340898  [734.723632812500, 734.726562500000]
54118226280296572 10000000000000000 + 734.929130067663  [734.927734375000, 734.930664062500]
54118226280296573 10000000000000000 + 735.110946490244  [735.109375000000, 735.112304687500]
54118226280296574 10000000000000000 + 735.246454166823  [735.245117187500, 735.248046875000]
54118226280296575 10000000000000000 + 735.534948723409  [735.533203125000, 735.536132812500]
54118226280296576 10000000000000000 + 735.708768901742  [735.707031250000, 735.709960937500]
54118226280296577 10000000000000000 + 735.767820545517  [735.766601562500, 735.769531250000]
54118226280296578 10000000000000000 + 736.062144587067  [736.060546875000, 736.063476562500]
54118226280296579 10000000000000000 + 736.190810294318  [736.189453125000, 736.192382812500]
54118226280296580 10000000000000000 + 736.398885738483  [736.397460937500, 736.400390625000]
54118226280296581 10000000000000000 + 736.564002168949  [736.562500000000, 736.565429687500]
54118226280296582 10000000000000000 + 736.684179260963  [736.682617187500, 736.685546875000]
54118226280296583 10000000000000000 + 736.756555636854  [736.754882812500, 736.757812500000]
54118226280296584 10000000000000000 + 736.959666158436  [736.958007812500, 736.960937500000]
54118226280296585 10000000000000000 + 737.128107948503  [737.126953125000, 737.129882812500]
54118226280296586 10000000000000000 + 737.261490374365  [737.259765625000, 737.262695312500]
54118226280296587 10000000000000000 + 737.591616234610  [737.589843750000, 737.592773437500]
54118226280296588 10000000000000000 + 737.765114819769  [737.763671875000, 737.766601562500]
54118226280296589 10000000000000000 + 737.947332249692  [737.946289062500, 737.949218750000]
54118226280296590 10000000000000000 + 738.206386016783  [738.205078125000, 738.208007812500]
54118226280296591 10000000000000000 + 738.322371912974  [738.321289062500, 738.324218750000]
54118226280296592 10000000000000000 + 738.355222344640  [738.353515625000, 738.356445312500]
54118226280296593 10000000000000000 + 738.668605464659  [738.666992187500, 738.669921875000]
54118226280296594 10000000000000000 + 738.782236439138  [738.781250000000, 738.784179687500]
54118226280296595 10000000000000000 + 739.060861116600  [739.059570312500, 739.062500000000]
54118226280296596 10000000000000000 + 739.240809719239  [739.239257812500, 739.242187500000]
54118226280296597 10000000000000000 + 739.403519531506  [739.402343750000, 739.405273437500]
54118226280296598 10000000000000000 + 739.622745002131  [739.621093750000, 739.624023437500]
54118226280296599 10000000000000000 + 739.766736679049  [739.765625000000, 739.768554687500]
54118226280296600 10000000000000000 + 739.867804349002  [739.866210937500, 739.869140625000]
54118226280296601 10000000000000000 + 740.109843802846  [740.108398437500, 740.111328125000]
54118226280296602 10000000000000000 + 740.247953207278  [740.246093750000, 740.249023437500]
54118226280296603 10000000000000000 + 740.426632183483  [740.424804687500, 740.427734375000]
54118226280296604 10000000000000000 + 740.648325079893  [740.646484375000, 740.649414062500]
54118226280296605 10000000000000000 + 740.822030107782  [740.820312500000, 740.823242187500]
54118226280296606 10000000000000000 + 740.977177524223  [740.975585937500, 740.978515625000]
54118226280296607 10000000000000000 + 741.092066168677  [741.090820312500, 741.093750000000]
54118226280296608 10000000000000000 + 741.270146428028  [741.268554687500, 741.271484375000]
54118226280296609 10000000000000000 + 741.380653022848  [741.378906250000, 741.381835937500]
54118226280296610 10000000000000000 + 741.660584044953  [741.659179687500, 741.662109375000]
54118226280296611 10000000000000000 + 741.892750343718  [741.891601562500, 741.894531250000]
54118226280296612 10000000000000000 + 741.968535547637  [741.966796875000, 741.969726562500]
54118226280296613 10000000000000000 + 742.112960205001  [742.111328125000, 742.114257812500]
54118226280296614 10000000000000000 + 742.359911413633  [742.358398437500, 742.361328125000]
54118226280296615 10000000000000000 + 742.526190211149  [742.524414062500, 742.527343750000]
54118226280296616 10000000000000000 + 742.726317013473  [742.724609375000, 742.727539062500]
54118226280296617 10000000000000000 + 742.898810790127  [742.897460937500, 742.900390625000]
54118226280296618 10000000000000000 + 743.073840763366  [743.072265625000, 743.075195312500]
54118226280296619 10000000000000000 + 743.191413012364  [743.190429687500, 743.193359375000]
54118226280296620 10000000000000000 + 743.399353914866  [743.397460937500, 743.400390625000]
54118226280296621 10000000000000000 + 743.543843470821  [743.541992187500, 743.544921875000]
54118226280296622 10000000000000000 + 743.869574977017  [743.868164062500, 743.871093750000]
54118226280296623 10000000000000000 + 744.153190617526  [744.151367187500, 744.154296875000]
54118226280296624 10000000000000000 + 744.356087201239  [744.354492187500, 744.357421875000]
54118226280296625 10000000000000000 + 744.532876671928  [744.531250000000, 744.534179687500]
54118226280296626 10000000000000000 + 744.633930026630  [744.632812500000, 744.635742187500]
54118226280296627 10000000000000000 + 744.819102426682  [744.817382812500, 744.820312500000]
54118226280296628 10000000000000000 + 744.960095165315  [744.958984375000, 744.961914062500]
54118226280296629 10000000000000000 + 745.157220152572  [745.155273437500, 745.158203125000]
54118226280296630 10000000000000000 + 745.422239026794  [745.420898437500, 745.423828125000]
54118226280296631 10000000000000000 + 745.586686556480  [745.584960937500, 745.587890625000]
54118226280296632 10000000000000000 + 745.721205427891  [745.719726562500, 745.722656250000]
54118226280296633 10000000000000000 + 745.763756650570  [745.762695312500, 745.765625000000]
54118226280296634 10000000000000000 + 745.974216666622  [745.972656250000, 745.975585937500]
54118226280296635 10000000000000000 + 746.156516571614  [746.155273437500, 746.158203125000]
54118226280296636 10000000000000000 + 746.292907145263  [746.291015625000, 746.293945312500]
54118226280296637 10000000000000000 + 746.640105679825  [746.638671875000, 746.641601562500]
54118226280296638 10000000000000000 + 746.750117372710  [746.749023437500, 746.751953125000]
54118226280296639 10000000000000000 + 746.911365505473  [746.910156250000, 746.913085937500]
54118226280296640 10000000000000000 + 747.196891628691  [747.195312500000, 747.198242187500]
54118226280296641 10000000000000000 + 747.226121972423  [747.224609375000, 747.227539062500]
54118226280296642 10000000000000000 + 747.422324673199  [747.420898437500, 747.423828125000]
54118226280296643 10000000000000000 + 747.663347710058  [747.662109375000, 747.665039062500]
54118226280296644 10000000000000000 + 747.909240528046  [747.908203125000, 747.911132812500]
54118226280296645 10000000000000000 + 748.054722848929  [748.053710937500, 748.056640625000]
54118226280296646 10000000000000000 + 748.129424368139  [748.127929687500, 748.130859375000]
54118226280296647 10000000000000000 + 748.328954033937  [748.327148437500, 748.330078125000]
54118226280296648 10000000000000000 + 748.431188866578  [748.429687500000, 748.432617187500]
54118226280296649 10000000000000000 + 748.595408732726  [748.593750000000, 748.596679687500]
54118226280296650 10000000000000000 + 748.824600140984  [748.823242187500, 748.826171875000]
54118226280296651 10000000000000000 + 749.035572310599  [749.034179687500, 749.037109375000]
54118226280296652 10000000000000000 + 749.153248319100  [749.151367187500, 749.154296875000]
54118226280296653 10000000000000000 + 749.318811618998  [749.317382812500, 749.320312500000]
54118226280296654 10000000000000000 + 749.550214437393  [749.548828125000, 749.551757812500]
54118226280296655 10000000000000000 + 749.664874241944  [749.663085937500, 749.666015625000]
54118226280296656 10000000000000000 + 749.878049408945  [749.876953125000, 749.879882812500]
54118226280296657 10000000000000000 + 750.042519057266  [750.041015625000, 750.043945312500]
54118226280296658 10000000000000000 + 750.348786036303  [750.347656250000, 750.350585937500]
54118226280296659 10000000000000000 + 750.468212747162  [750.466796875000, 750.469726562500]
54118226280296660 10000000000000000 + 750.688607472753  [750.687500000000, 750.690429687500]
54118226280296661 10000000000000000 + 750.839364336118  [750.837890625000, 750.840820312500]
54118226280296662 10000000000000000 + 751.125151203765  [751.124023437500, 751.126953125000]
54118226280296663 10000000000000000 + 751.279980673152  [751.278320312500, 751.281250000000]
54118226280296664 10000000000000000 + 751.350073355547  [751.348632812500, 751.351562500000]
54118226280296665 10000000000000000 + 751.609439292285  [751.608398437500, 751.611328125000]
54118226280296666 10000000000000000 + 751.736718038411  [751.735351562500, 751.738281250000]
54118226280296667 10000000000000000 + 751.913170106219  [751.912109375000, 751.915039062500]
54118226280296668 10000000000000000 + 751.988490791319  [751.987304687500, 751.990234375000]
54118226280296669 10000000000000000 + 752.292179049978  [752.291015625000, 752.293945312500]
54118226280296670 10000000000000000 + 752.486570200459  [752.485351562500, 752.488281250000]
54118226280296671 10000000000000000 + 752.674601274126  [752.672851562500, 752.675781250000]
54118226280296672 10000000000000000 + 752.743269323524  [752.742187500000, 752.745117187500]
54118226280296673 10000000000000000 + 753.005706133276  [753.003906250000, 753.006835937500]
54118226280296674 10000000000000000 + 753.241333665054  [753.240234375000, 753.243164062500]
54118226280296675 10000000000000000 + 753.372400592235  [753.371093750000, 753.374023437500]
54118226280296676 10000000000000000 + 753.492071799246  [753.490234375000, 753.493164062500]
54118226280296677 10000000000000000 + 753.717595094214  [753.715820312500, 753.718750000000]
54118226280296678 10000000000000000 + 753.959845841067  [753.958007812500, 753.960937500000]
54118226280296679 10000000000000000 + 754.081379897177  [754.080078125000, 754.083007812500]
54118226280296680 10000000000000000 + 754.201018887407  [754.199218750000, 754.202148437500]
54118226280296681 10000000000000000 + 754.450638291725  [754.449218750000, 754.452148437500]
54118226280296682 10000000000000000 + 754.631069108326  [754.629882812500, 754.632812500000]
54118226280296683 10000000000000000 + 754.711582362885  [754.709960937500, 754.712890625000]
54118226280296684 10000000000000000 + 755.027218523453  [755.025390625000, 755.028320312500]
54118226280296685 10000000000000000 + 755.318043037070  [755.316406250000, 755.319335937500]
54118226280296686 10000000000000000 + 755.478945754903  [755.477539062500, 755.480468750000]
54118226280296687 10000000000000000 + 755.599120624615  [755.597656250000, 755.600585937500]
54118226280296688 10000000000000000 + 755.716574749179  [755.714843750000, 755.717773437500]
54118226280296689 10000000000000000 + 755.908302044866  [755.907226562500, 755.910156250000]
54118226280296690 10000000000000000 + 756.072033541976  [756.070312500000, 756.073242187500]
54118226280296691 10000000000000000 + 756.278224908222  [756.276367187500, 756.279296875000]
54118226280296692 10000000000000000 + 756.402313402940  [756.400390625000, 756.403320312500]
54118226280296693 10000000000000000 + 756.604381035382  [756.602539062500, 756.605468750000]
54118226280296694 10000000000000000 + 756.718874885060  [756.717773437500, 756.720703125000]
54118226280296695 10000000000000000 + 756.897602587989  [756.896484375000, 756.899414062500]
54118226280296696 10000000000000000 + 757.103247061897  [757.101562500000, 757.104492187500]
54118226280296697 10000000000000000 + 757.340964389917  [757.339843750000, 757.342773437500]
54118226280296698 10000000000000000 + 757.647967396112  [757.646484375000, 757.649414062500]
54118226280296699 10000000000000000 + 757.730832389088  [757.729492187500, 757.732421875000]
54118226280296700 10000000000000000 + 757.919968213789  [757.918945312500, 757.921875000000]
54118226280296701 10000000000000000 + 758.062161835573  [758.060546875000, 758.063476562500]
54118226280296702 10000000000000000 + 758.213732323476  [758.211914062500, 758.214843750000]
54118226280296703 10000000000000000 + 758.320777517012  [758.319335937500, 758.322265625000]
54118226280296704 10000000000000000 + 758.482374988298  [758.480468750000, 758.483398437500]
54118226280296705 10000000000000000 + 758.683172767642  [758.681640625000, 758.684570312500]
54118226280296706 10000000000000000 + 758.880153686152  [758.878906250000, 758.881835937500]
54118226280296707 10000000000000000 + 759.023289169290  [759.021484375000, 759.024414062500]
54118226280296708 10000000000000000 + 759.250032140976  [759.249023437500, 759.251953125000]
54118226280296709 10000000000000000 + 759.393125763141  [759.391601562500, 759.394531250000]
54118226280296710 10000000000000000 + 759.526601946297  [759.525390625000, 759.528320312500]
54118226280296711 10000000000000000 + 759.847314999891  [759.845703125000, 759.848632812500]
54118226280296712 10000000000000000 + 759.973510421433  [759.971679687500, 759.974609375000]
54118226280296713 10000000000000000 + 760.157390385075  [760.156250000000, 760.159179687500]
54118226280296714 10000000000000000 + 760.274361806296  [760.272460937500, 760.275390625000]
54118226280296715 10000000000000000 + 760.537104512472  [760.535156250000, 760.538085937500]
54118226280296716 10000000000000000 + 760.648591876092  [760.647460937500, 760.650390625000]
54118226280296717 10000000000000000 + 760.802647467436  [760.800781250000, 760.803710937500]
54118226280296718 10000000000000000 + 761.011930107087  [761.010742187500, 761.013671875000]
54118226280296719 10000000000000000 + 761.247840902623  [761.246093750000, 761.249023437500]
54118226280296720 10000000000000000 + 761.389387831490  [761.387695312500, 761.390625000000]
54118226280296721 10000000000000000 + 761.547447393511  [761.545898437500, 761.548828125000]
54118226280296722 10000000000000000 + 761.682911702928  [761.681640625000, 761.684570312500]
54118226280296723 10000000000000000 + 762.098348047106  [762.096679687500, 762.099609375000]
54118226280296724 10000000000000000 + 762.209285004701  [762.208007812500, 762.210937500000]
54118226280296725 10000000000000000 + 762.446394344273  [762.445312500000, 762.448242187500]
54118226280296726 10000000000000000 + 762.676438175931  [762.674804687500, 762.677734375000]
54118226280296727 10000000000000000 + 762.758610363085  [762.756835937500, 762.759765625000]
54118226280296728 10000000000000000 + 762.871737718119  [762.870117187500, 762.873046875000]
54118226280296729 10000000000000000 + 763.152250268458  [763.150390625000, 763.153320312500]
54118226280296730 10000000000000000 + 763.334495081708  [763.333007812500, 763.335937500000]
54118226280296731 10000000000000000 + 763.517363225488  [763.515625000000, 763.518554687500]
54118226280296732 10000000000000000 + 763.644966255472  [763.643554687500, 763.646484375000]
54118226280296733 10000000000000000 + 763.878926277283  [763.877929687500, 763.880859375000]
54118226280296734 10000000000000000 + 763.986181336239  [763.984375000000, 763.987304687500]
54118226280296735 10000000000000000 + 764.192949805638  [764.191406250000, 764.194335937500]
54118226280296736 10000000000000000 + 764.347006724588  [764.345703125000, 764.348632812500]
54118226280296737 10000000000000000 + 764.464700186128  [764.462890625000, 764.465820312500]
54118226280296738 10000000000000000 + 764.723590561706  [764.721679687500, 764.724609375000]
54118226280296739 10000000000000000 + 764.860645031898  [764.859375000000, 764.862304687500]
54118226280296740 10000000000000000 + 764.935272054535  [764.933593750000, 764.936523437500]
54118226280296741 10000000000000000 + 765.206941382815  [765.205078125000, 765.208007812500]
54118226280296742 10000000000000000 + 765.301677396180  [765.299804687500, 765.302734375000]
54118226280296743 10000000000000000 + 765.575895345651  [765.574218750000, 765.577148437500]
54118226280296744 10000000000000000 + 765.720509686611  [765.718750000000, 765.721679687500]
54118226280296745 10000000000000000 + 765.832233726313  [765.831054687500, 765.833984375000]
54118226280296746 10000000000000000 + 766.116215550827  [766.115234375000, 766.118164062500]
54118226280296747 10000000000000000 + 766.243746864317  [766.242187500000, 766.245117187500]
54118226280296748 10000000000000000 + 766.449853651486  [766.448242187500, 766.451171875000]
54118226280296749 10000000000000000 + 766.557252756417  [766.555664062500, 766.558593750000]
54118226280296750 10000000000000000 + 766.775150834804  [766.773437500000, 766.776367187500]
54118226280296751 10000000000000000 + 767.004994531397  [767.003906250000, 767.006835937500]
54118226280296752 10000000000000000 + 767.219598869693  [767.217773437500, 767.220703125000]
54118226280296753 10000000000000000 + 767.559726570289  [767.558593750000, 767.561523437500]
54118226280296754 10000000000000000 + 767.578403948676  [767.577148437500, 767.580078125000]
54118226280296755 10000000000000000 + 767.752943935481  [767.751953125000, 767.754882812500]
54118226280296756 10000000000000000 + 767.838406991353  [767.836914062500, 767.839843750000]
54118226280296757 10000000000000000 + 768.112236884459  [768.110351562500, 768.113281250000]
54118226280296758 10000000000000000 + 768.352698803366  [768.351562500000, 768.354492187500]
54118226280296759 10000000000000000 + 768.376577551745  [768.375000000000, 768.377929687500]
54118226280296760 10000000000000000 + 768.626077805649  [768.625000000000, 768.627929687500]
54118226280296761 10000000000000000 + 768.764241165499  [768.762695312500, 768.765625000000]
54118226280296762 10000000000000000 + 768.965387709920  [768.963867187500, 768.966796875000]
54118226280296763 10000000000000000 + 769.019292638907  [769.017578125000, 769.020507812500]
54118226280296764 10000000000000000 + 769.202054015959  [769.200195312500, 769.203125000000]
54118226280296765 10000000000000000 + 769.406824248658  [769.405273437500, 769.408203125000]
54118226280296766 10000000000000000 + 769.625072795141  [769.624023437500, 769.626953125000]
54118226280296767 10000000000000000 + 769.830745188596  [769.829101562500, 769.832031250000]
54118226280296768 10000000000000000 + 770.022918871245  [770.021484375000, 770.024414062500]
54118226280296769 10000000000000000 + 770.140760833298  [770.139648437500, 770.142578125000]
54118226280296770 10000000000000000 + 770.518173386705  [770.516601562500, 770.519531250000]
54118226280296771 10000000000000000 + 770.612069271981  [770.610351562500, 770.613281250000]
54118226280296772 10000000000000000 + 770.845502890147  [770.843750000000, 770.846679687500]
54118226280296773 10000000000000000 + 771.021109545129  [771.019531250000, 771.022460937500]
54118226280296774 10000000000000000 + 771.171322388428  [771.169921875000, 771.172851562500]
54118226280296775 10000000000000000 + 771.324081442503  [771.322265625000, 771.325195312500]
54118226280296776 10000000000000000 + 771.448619270023  [771.447265625000, 771.450195312500]
54118226280296777 10000000000000000 + 771.599976928861  [771.598632812500, 771.601562500000]
54118226280296778 10000000000000000 + 771.805925637926  [771.804687500000, 771.807617187500]
54118226280296779 10000000000000000 + 772.080320563689  [772.079101562500, 772.082031250000]
54118226280296780 10000000000000000 + 772.259283463042  [772.257812500000, 772.260742187500]
54118226280296781 10000000000000000 + 772.391047300195  [772.389648437500, 772.392578125000]
54118226280296782 10000000000000000 + 772.513093691365  [772.511718750000, 772.514648437500]
54118226280296783 10000000000000000 + 772.750481487371  [772.749023437500, 772.751953125000]
54118226280296784 10000000000000000 + 773.066773368365  [773.065429687500, 773.068359375000]
54118226280296785 10000000000000000 + 773.142452824575  [773.140625000000, 773.143554687500]
54118226280296786 10000000000000000 + 773.271372595767  [773.269531250000, 773.272460937500]
54118226280296787 10000000000000000 + 773.509498166947  [773.507812500000, 773.510742187500]
54118226280296788 10000000000000000 + 773.712539435595  [773.710937500000, 773.713867187500]
54118226280296789 10000000000000000 + 773.894506423676  [773.892578125000, 773.895507812500]
54118226280296790 10000000000000000 + 774.060927524327  [774.059570312500, 774.062500000000]
54118226280296791 10000000000000000 + 774.317137902572  [774.315429687500, 774.318359375000]
54118226280296792 10000000000000000 + 774.414128078261  [774.413085937500, 774.416015625000]
54118226280296793 10000000000000000 + 774.681074028392  [774.679687500000, 774.682617187500]
54118226280296794 10000000000000000 + 774.842922385946  [774.841796875000, 774.844726562500]
54118226280296795 10000000000000000 + 774.889705032403  [774.888671875000, 774.891601562500]
54118226280296796 10000000000000000 + 775.002129739594  [775.000976562500, 775.003906250000]
54118226280296797 10000000000000000 + 775.117622537040  [775.116210937500, 775.119140625000]
54118226280296798 10000000000000000 + 775.424978572572  [775.423828125000, 775.426757812500]
54118226280296799 10000000000000000 + 775.707751144125  [775.706054687500, 775.708984375000]
54118226280296800 10000000000000000 + 775.838482318626  [775.836914062500, 775.839843750000]
54118226280296801 10000000000000000 + 775.981189108132  [775.979492187500, 775.982421875000]
54118226280296802 10000000000000000 + 776.195657723245  [776.194335937500, 776.197265625000]
54118226280296803 10000000000000000 + 776.296266112664  [776.294921875000, 776.297851562500]
54118226280296804 10000000000000000 + 776.458475453174  [776.457031250000, 776.459960937500]
54118226280296805 10000000000000000 + 776.664363294230  [776.663085937500, 776.666015625000]
54118226280296806 10000000000000000 + 776.768507477416  [776.766601562500, 776.769531250000]
54118226280296807 10000000000000000 + 776.837516720318  [776.835937500000, 776.838867187500]
54118226280296808 10000000000000000 + 777.164264975852  [777.163085937500, 777.166015625000]
54118226280296809 10000000000000000 + 777.401556060103  [777.400390625000, 777.403320312500]
54118226280296810 10000000000000000 + 777.494647113784  [777.493164062500, 777.496093750000]
54118226280296811 10000000000000000 + 777.769567696203  [777.768554687500, 777.771484375000]
54118226280296812 10000000000000000 + 777.976186020415  [777.974609375000, 777.977539062500]
54118226280296813 10000000000000000 + 778.087580710819  [778.085937500000, 778.088867187500]
54118226280296814 10000000000000000 + 778.209328386264  [778.208007812500, 778.210937500000]
54118226280296815 10000000000000000 + 778.466839714244  [778.465820312500, 778.468750000000]
54118226280296816 10000000000000000 + 778.529402816134  [778.528320312500, 778.531250000000]
54118226280296817 10000000000000000 + 778.823788321822  [778.822265625000, 778.825195312500]
54118226280296818 10000000000000000 + 779.036662548725  [779.035156250000, 779.038085937500]
54118226280296819 10000000000000000 + 779.210238541196  [779.208984375000, 779.211914062500]
54118226280296820 10000000000000000 + 779.453094974994  [779.451171875000, 779.454101562500]
54118226280296821 10000000000000000 + 779.685299772317  [779.683593750000, 779.686523437500]
54118226280296822 10000000000000000 + 779.773892883374  [779.772460937500, 779.775390625000]
54118226280296823 10000000000000000 + 779.923437045226  [779.921875000000, 779.924804687500]
54118226280296824 10000000000000000 + 780.134514237682  [780.132812500000, 780.135742187500]
54118226280296825 10000000000000000 + 780.367052370728  [780.365234375000, 780.368164062500]
54118226280296826 10000000000000000 + 780.579233485292  [780.578125000000, 780.581054687500]
54118226280296827 10000000000000000 + 780.635641835446  [780.633789062500, 780.636718750000]
54118226280296828 10000000000000000 + 780.797868185908  [780.796875000000, 780.799804687500]
54118226280296829 10000000000000000 + 781.101190605769  [781.099609375000, 781.102539062500]
54118226280296830 10000000000000000 + 781.186864972772  [781.185546875000, 781.188476562500]
54118226280296831 10000000000000000 + 781.408260014831  [781.407226562500, 781.410156250000]
54118226280296832 10000000000000000 + 781.565820395010  [781.564453125000, 781.567382812500]
54118226280296833 10000000000000000 + 781.719810324986  [781.718750000000, 781.721679687500]
54118226280296834 10000000000000000 + 781.897923412342  [781.896484375000, 781.899414062500]
54118226280296835 10000000000000000 + 782.051833509002  [782.050781250000, 782.053710937500]
54118226280296836 10000000000000000 + 782.312728216923  [782.311523437500, 782.314453125000]
54118226280296837 10000000000000000 + 782.486487773232  [782.485351562500, 782.488281250000]
54118226280296838 10000000000000000 + 782.675420668134  [782.673828125000, 782.676757812500]
54118226280296839 10000000000000000 + 782.793349703460  [782.791992187500, 782.794921875000]
54118226280296840 10000000000000000 + 783.023734181202  [783.022460937500, 783.025390625000]
54118226280296841 10000000000000000 + 783.146112992642  [783.144531250000, 783.147460937500]
54118226280296842 10000000000000000 + 783.357408650661  [783.355468750000, 783.358398437500]
54118226280296843 10000000000000000 + 783.451247592336  [783.450195312500, 783.453125000000]
54118226280296844 10000000000000000 + 783.726112056604  [783.724609375000, 783.727539062500]
54118226280296845 10000000000000000 + 783.843973741677  [783.842773437500, 783.845703125000]
54118226280296846 10000000000000000 + 784.105842589926  [784.104492187500, 784.107421875000]
54118226280296847 10000000000000000 + 784.243387656303  [784.242187500000, 784.245117187500]
54118226280296848 10000000000000000 + 784.427802093872  [784.426757812500, 784.429687500000]
54118226280296849 10000000000000000 + 784.666083099871  [784.665039062500, 784.667968750000]
54118226280296850 10000000000000000 + 784.804173430390  [784.802734375000, 784.805664062500]
54118226280296851 10000000000000000 + 784.914512045799  [784.913085937500, 784.916015625000]
54118226280296852 10000000000000000 + 785.061522535855  [785.059570312500, 785.062500000000]
54118226280296853 10000000000000000 + 785.148528113435  [785.147460937500, 785.150390625000]
54118226280296854 10000000000000000 + 785.587756918641  [785.585937500000, 785.588867187500]
54118226280296855 10000000000000000 + 785.677048460051  [785.675781250000, 785.678710937500]
54118226280296856 10000000000000000 + 785.845286794967  [785.843750000000, 785.846679687500]
54118226280296857 10000000000000000 + 786.084855983758  [786.083007812500, 786.085937500000]
54118226280296858 10000000000000000 + 786.149999136684  [786.148437500000, 786.151367187500]
54118226280296859 10000000000000000 + 786.379487623323  [786.377929687500, 786.380859375000]
54118226280296860 10000000000000000 + 786.592875153707  [786.591796875000, 786.594726562500]
54118226280296861 10000000000000000 + 786.799122627952  [786.797851562500, 786.800781250000]
54118226280296862 10000000000000000 + 786.883056641441  [786.881835937500, 786.884765625000]
54118226280296863 10000000000000000 + 787.192410692230  [787.191406250000, 787.194335937500]
54118226280296864 10000000000000000 + 787.354064469848  [787.352539062500, 787.355468750000]
54118226280296865 10000000000000000 + 787.466102627514  [787.464843750000, 787.467773437500]
54118226280296866 10000000000000000 + 787.647423582842  [787.645507812500, 787.648437500000]
54118226280296867 10000000000000000 + 787.737719154592  [787.736328125000, 787.739257812500]
54118226280296868 10000000000000000 + 787.789488888873  [787.788085937500, 787.791015625000]
54118226280296869 10000000000000000 + 788.013753448462  [788.012695312500, 788.015625000000]
54118226280296870 10000000000000000 + 788.153105573319  [788.151367187500, 788.154296875000]
54118226280296871 10000000000000000 + 788.485874241477  [788.484375000000, 788.487304687500]
54118226280296872 10000000000000000 + 788.642583349147  [788.641601562500, 788.644531250000]
54118226280296873 10000000000000000 + 788.901032145625  [788.899414062500, 788.902343750000]
54118226280296874 10000000000000000 + 789.013771436065  [789.012695312500, 789.015625000000]
54118226280296875 10000000000000000 + 789.185345285835  [789.183593750000, 789.186523437500]
54118226280296876 10000000000000000 + 789.502068276448  [789.500976562500, 789.503906250000]
54118226280296877 10000000000000000 + 789.715940028993  [789.714843750000, 789.717773437500]
54118226280296878 10000000000000000 + 789.981531325014  [789.980468750000, 789.983398437500]
54118226280296879 10000000000000000 + 790.091429039866  [790.089843750000, 790.092773437500]
54118226280296880 10000000000000000 + 790.218460903674  [790.216796875000, 790.219726562500]
54118226280296881 10000000000000000 + 790.311927451403  [790.310546875000, 790.313476562500]
54118226280296882 10000000000000000 + 790.625446472488  [790.624023437500, 790.626953125000]
54118226280296883 10000000000000000 + 790.772134998846  [790.770507812500, 790.773437500000]
54118226280296884 10000000000000000 + 790.948690419719  [790.947265625000, 790.950195312500]
54118226280296885 10000000000000000 + 791.214308291153  [791.213867187500, 791.214599609375]
54118226280296886 10000000000000000 + 791.215703174429  [791.215332031250, 791.216064453125]
54118226280296887 10000000000000000 + 791.493089598048  [791.491210937500, 791.494140625000]
54118226280296888 10000000000000000 + 791.671693143170  [791.669921875000, 791.672851562500]
54118226280296889 10000000000000000 + 791.739489084960  [791.738281250000, 791.741210937500]
54118226280296890 10000000000000000 + 792.079305462432  [792.078125000000, 792.081054687500]
54118226280296891 10000000000000000 + 792.199648933361  [792.198242187500, 792.201171875000]
54118226280296892 10000000000000000 + 792.317353303469  [792.315429687500, 792.318359375000]
54118226280296893 10000000000000000 + 792.410116422726  [792.408203125000, 792.411132812500]
54118226280296894 10000000000000000 + 792.671358686106  [792.669921875000, 792.672851562500]
54118226280296895 10000000000000000 + 792.829789560864  [792.828125000000, 792.831054687500]
54118226280296896 10000000000000000 + 792.969865778832  [792.968750000000, 792.971679687500]
54118226280296897 10000000000000000 + 793.239254976583  [793.237304687500, 793.240234375000]
54118226280296898 10000000000000000 + 793.423871772332  [793.422851562500, 793.425781250000]
54118226280296899 10000000000000000 + 793.560397562011  [793.558593750000, 793.561523437500]
54118226280296900 10000000000000000 + 793.704734367829  [793.703125000000, 793.706054687500]
54118226280296901 10000000000000000 + 793.851559718507  [793.849609375000, 793.852539062500]
54118226280296902 10000000000000000 + 794.116748556700  [794.115234375000, 794.118164062500]
54118226280296903 10000000000000000 + 794.315953602760  [794.314453125000, 794.317382812500]
54118226280296904 10000000000000000 + 794.508125846695  [794.506835937500, 794.509765625000]
54118226280296905 10000000000000000 + 794.608446308730  [794.607421875000, 794.610351562500]
54118226280296906 10000000000000000 + 794.782921437456  [794.781250000000, 794.784179687500]
54118226280296907 10000000000000000 + 794.939534808552  [794.938476562500, 794.941406250000]
54118226280296908 10000000000000000 + 795.072407953888  [795.071289062500, 795.074218750000]
54118226280296909 10000000000000000 + 795.324593675918  [795.323242187500, 795.326171875000]
54118226280296910 10000000000000000 + 795.482939796442  [795.481445312500, 795.484375000000]
54118226280296911 10000000000000000 + 795.613092189978  [795.611328125000, 795.614257812500]
54118226280296912 10000000000000000 + 795.859389119204  [795.858398437500, 795.861328125000]
54118226280296913 10000000000000000 + 796.118219523559  [796.117187500000, 796.120117187500]
54118226280296914 10000000000000000 + 796.323460739855  [796.322265625000, 796.325195312500]
54118226280296915 10000000000000000 + 796.420713885369  [796.418945312500, 796.421875000000]
54118226280296916 10000000000000000 + 796.592313619923  [796.590820312500, 796.593750000000]
54118226280296917 10000000000000000 + 796.802118058761  [796.800781250000, 796.803710937500]
54118226280296918 10000000000000000 + 796.985365011853  [796.984375000000, 796.987304687500]
54118226280296919 10000000000000000 + 797.045632335521  [797.043945312500, 797.046875000000]
54118226280296920 10000000000000000 + 797.328281689935  [797.327148437500, 797.330078125000]
54118226280296921 10000000000000000 + 797.428522374961  [797.426757812500, 797.429687500000]
54118226280296922 10000000000000000 + 797.792867493095  [797.791015625000, 797.793945312500]
54118226280296923 10000000000000000 + 797.962139834931  [797.960937500000, 797.963867187500]
54118226280296924 10000000000000000 + 798.150517460477  [798.149414062500, 798.152343750000]
54118226280296925 10000000000000000 + 798.184174405288  [798.182617187500, 798.185546875000]
54118226280296926 10000000000000000 + 798.473305878057  [798.471679687500, 798.474609375000]
54118226280296927 10000000000000000 + 798.577048170403  [798.575195312500, 798.578125000000]
54118226280296928 10000000000000000 + 798.774523851198  [798.773437500000, 798.776367187500]
54118226280296929 10000000000000000 + 798.934096651544  [798.932617187500, 798.935546875000]
54118226280296930 10000000000000000 + 799.133680351493  [799.131835937500, 799.134765625000]
54118226280296931 10000000000000000 + 799.400871500662  [799.399414062500, 799.402343750000]
54118226280296932 10000000000000000 + 799.565491614507  [799.564453125000, 799.567382812500]
54118226280296933 10000000000000000 + 799.752666062428  [799.750976562500, 799.753906250000]
54118226280296934 10000000000000000 + 799.915117240938  [799.914062500000, 799.916992187500]
54118226280296935 10000000000000000 + 800.129338536888  [800.127929687500, 800.130859375000]
54118226280296936 10000000000000000 + 800.258397343909  [800.256835937500, 800.259765625000]
54118226280296937 10000000000000000 + 800.365362366663  [800.364257812500, 800.367187500000]
54118226280296938 10000000000000000 + 800.460140772776  [800.458984375000, 800.461914062500]
54118226280296939 10000000000000000 + 800.693419762319  [800.692382812500, 800.695312500000]
54118226280296940 10000000000000000 + 800.913608368556  [800.912109375000, 800.915039062500]
54118226280296941 10000000000000000 + 800.971614611679  [800.969726562500, 800.972656250000]
54118226280296942 10000000000000000 + 801.152331046139  [801.150390625000, 801.153320312500]
54118226280296943 10000000000000000 + 801.430629180383  [801.428710937500, 801.431640625000]
54118226280296944 10000000000000000 + 801.774554143153  [801.773437500000, 801.776367187500]
54118226280296945 10000000000000000 + 802.024807561636  [802.023437500000, 802.026367187500]
54118226280296946 10000000000000000 + 802.085054305746  [802.083984375000, 802.086914062500]
54118226280296947 10000000000000000 + 802.346236264419  [802.344726562500, 802.347656250000]
54118226280296948 10000000000000000 + 802.448720026114  [802.447265625000, 802.450195312500]
54118226280296949 10000000000000000 + 802.633140313174  [802.631835937500, 802.634765625000]
54118226280296950 10000000000000000 + 802.773024464626  [802.771484375000, 802.774414062500]
54118226280296951 10000000000000000 + 802.925404327101  [802.923828125000, 802.926757812500]
54118226280296952 10000000000000000 + 803.065084463304  [803.063476562500, 803.066406250000]
54118226280296953 10000000000000000 + 803.195453743148  [803.194335937500, 803.197265625000]
54118226280296954 10000000000000000 + 803.381918691081  [803.380859375000, 803.383789062500]
54118226280296955 10000000000000000 + 803.601251276358  [803.599609375000, 803.602539062500]
54118226280296956 10000000000000000 + 803.788122540102  [803.787109375000, 803.790039062500]
54118226280296957 10000000000000000 + 804.002231503281  [804.000976562500, 804.003906250000]
54118226280296958 10000000000000000 + 804.108024116386  [804.106445312500, 804.109375000000]
54118226280296959 10000000000000000 + 804.320541426323  [804.319335937500, 804.322265625000]
54118226280296960 10000000000000000 + 804.498118520727  [804.497070312500, 804.500000000000]
54118226280296961 10000000000000000 + 804.548082078559  [804.546875000000, 804.549804687500]
54118226280296962 10000000000000000 + 804.891116312013  [804.889648437500, 804.892578125000]
54118226280296963 10000000000000000 + 804.943799063207  [804.942382812500, 804.945312500000]
54118226280296964 10000000000000000 + 805.085557725096  [805.083984375000, 805.086914062500]
54118226280296965 10000000000000000 + 805.359907346403  [805.358398437500, 805.361328125000]
54118226280296966 10000000000000000 + 805.528370638297  [805.527343750000, 805.530273437500]
54118226280296967 10000000000000000 + 805.821184955801  [805.819335937500, 805.822265625000]
54118226280296968 10000000000000000 + 805.915044287647  [805.914062500000, 805.916992187500]
54118226280296969 10000000000000000 + 806.030080348636  [806.028320312500, 806.031250000000]
54118226280296970 10000000000000000 + 806.267833988896  [806.266601562500, 806.269531250000]
54118226280296971 10000000000000000 + 806.457289439576  [806.456054687500, 806.458984375000]
54118226280296972 10000000000000000 + 806.568501015560  [806.567382812500, 806.570312500000]
54118226280296973 10000000000000000 + 806.907572803543  [806.906250000000, 806.909179687500]
54118226280296974 10000000000000000 + 807.106367981008  [807.104492187500, 807.107421875000]
54118226280296975 10000000000000000 + 807.268180840766  [807.266601562500, 807.269531250000]
54118226280296976 10000000000000000 + 807.394435023253  [807.392578125000, 807.395507812500]
54118226280296977 10000000000000000 + 807.677853056878  [807.676757812500, 807.679687500000]
54118226280296978 10000000000000000 + 807.713889240329  [807.712890625000, 807.715820312500]
54118226280296979 10000000000000000 + 807.964487471249  [807.962890625000, 807.965820312500]
54118226280296980 10000000000000000 + 808.094251330037  [808.092773437500, 808.095703125000]
54118226280296981 10000000000000000 + 808.284388793784  [808.283203125000, 808.286132812500]
54118226280296982 10000000000000000 + 808.549402505983  [808.547851562500, 808.550781250000]
54118226280296983 10000000000000000 + 808.771779800271  [808.770507812500, 808.773437500000]
54118226280296984 10000000000000000 + 808.877032699437  [808.875976562500, 808.878906250000]
54118226280296985 10000000000000000 + 808.979148751093  [808.977539062500, 808.980468750000]
54118226280296986 10000000000000000 + 809.387862809028  [809.386718750000, 809.389648437500]
54118226280296987 10000000000000000 + 809.500645948284  [809.499023437500, 809.501953125000]
54118226280296988 10000000000000000 + 809.563969270894  [809.562500000000, 809.565429687500]
54118226280296989 10000000000000000 + 809.717044102928  [809.715820312500, 809.718750000000]
54118226280296990 10000000000000000 + 810.027942491770  [810.026367187500, 810.029296875000]
54118226280296991 10000000000000000 + 810.124486321527  [810.123046875000, 810.125976562500]
54118226280296992 10000000000000000 + 810.341973323817  [810.340820312500, 810.343750000000]
54118226280296993 10000000000000000 + 810.416426925063  [810.415039062500, 810.417968750000]
54118226280296994 10000000000000000 + 810.580292072894  [810.579101562500, 810.582031250000]
54118226280296995 10000000000000000 + 810.753483423407  [810.751953125000, 810.754882812500]
54118226280296996 10000000000000000 + 810.962016182517  [810.960937500000, 810.963867187500]
54118226280296997 10000000000000000 + 811.124186508891  [811.123046875000, 811.125976562500]
54118226280296998 10000000000000000 + 811.391937952116  [811.390625000000, 811.393554687500]
54118226280296999 10000000000000000 + 811.472461362406  [811.470703125000, 811.473632812500]
54118226280297000 10000000000000000 + 811.668246738445  [811.666992187500, 811.669921875000]
54118226280297001 10000000000000000 + 811.761662764393  [811.759765625000, 811.762695312500]
54118226280297002 10000000000000000 + 811.915387743735  [811.914062500000, 811.916992187500]
54118226280297003 10000000000000000 + 812.187310143757  [812.185546875000, 812.188476562500]
54118226280297004 10000000000000000 + 812.441451529374  [812.440429687500, 812.443359375000]
54118226280297005 10000000000000000 + 812.507708689622  [812.505859375000, 812.508789062500]
54118226280297006 10000000000000000 + 812.776289184655  [812.774414062500, 812.777343750000]
54118226280297007 10000000000000000 + 813.006280246479  [813.004882812500, 813.007812500000]
54118226280297008 10000000000000000 + 813.187173864424  [813.185546875000, 813.188476562500]
54118226280297009 10000000000000000 + 813.411229322913  [813.410156250000, 813.413085937500]
54118226280297010 10000000000000000 + 813.515410280526  [813.513671875000, 813.516601562500]
54118226280297011 10000000000000000 + 813.580447786499  [813.579101562500, 813.582031250000]
54118226280297012 10000000000000000 + 813.815122681072  [813.813476562500, 813.816406250000]
54118226280297013 10000000000000000 + 814.069246819904  [814.067382812500, 814.070312500000]
54118226280297014 10000000000000000 + 814.225945713795  [814.224609375000, 814.227539062500]
54118226280297015 10000000000000000 + 814.320343335192  [814.319335937500, 814.322265625000]
54118226280297016 10000000000000000 + 814.577270607487  [814.576171875000, 814.579101562500]
54118226280297017 10000000000000000 + 814.700281502006  [814.699218750000, 814.702148437500]
54118226280297018 10000000000000000 + 814.946956517876  [814.945312500000, 814.948242187500]
54118226280297019 10000000000000000 + 815.045751504018  [815.043945312500, 815.046875000000]
54118226280297020 10000000000000000 + 815.287894449767  [815.286132812500, 815.289062500000]
54118226280297021 10000000000000000 + 815.446783835125  [815.445312500000, 815.448242187500]
54118226280297022 10000000000000000 + 815.604316922306  [815.602539062500, 815.605468750000]
54118226280297023 10000000000000000 + 815.848486199440  [815.846679687500, 815.849609375000]
54118226280297024 10000000000000000 + 815.987268998285  [815.985351562500, 815.988281250000]
54118226280297025 10000000000000000 + 816.103426637879  [816.101562500000, 816.104492187500]
54118226280297026 10000000000000000 + 816.404371639067  [816.403320312500, 816.406250000000]
54118226280297027 10000000000000000 + 816.527393659860  [816.526367187500, 816.529296875000]
54118226280297028 10000000000000000 + 816.675505645349  [816.673828125000, 816.676757812500]
54118226280297029 10000000000000000 + 816.905439324613  [816.904296875000, 816.907226562500]
54118226280297030 10000000000000000 + 817.076702551496  [817.075195312500, 817.078125000000]
54118226280297031 10000000000000000 + 817.270713011066  [817.269531250000, 817.272460937500]
54118226280297032 10000000000000000 + 817.518284164397  [817.516601562500, 817.519531250000]
54118226280297033 10000000000000000 + 817.577689185970  [817.576171875000, 817.579101562500]
54118226280297034 10000000000000000 + 817.862433796804  [817.861328125000, 817.864257812500]
54118226280297035 10000000000000000 + 818.034410120974  [818.033203125000, 818.036132812500]
54118226280297036 10000000000000000 + 818.202288396275  [818.201171875000, 818.204101562500]
54118226280297037 10000000000000000 + 818.442957120963  [818.441406250000, 818.444335937500]
54118226280297038 10000000000000000 + 818.510697482119  [818.508789062500, 818.511718750000]
54118226280297039 10000000000000000 + 818.769193663274  [818.767578125000, 818.770507812500]
54118226280297040 10000000000000000 + 818.957784165973  [818.956054687500, 818.958984375000]
54118226280297041 10000000000000000 + 819.065834172597  [819.064453125000, 819.067382812500]
54118226280297042 10000000000000000 + 819.380217049739  [819.378906250000, 819.381835937500]
54118226280297043 10000000000000000 + 819.506433812315  [819.504882812500, 819.507812500000]
54118226280297044 10000000000000000 + 819.589786078013  [819.587890625000, 819.590820312500]
54118226280297045 10000000000000000 + 819.789222405170  [819.788085937500, 819.791015625000]
54118226280297046 10000000000000000 + 819.952761817443  [819.951171875000, 819.954101562500]
54118226280297047 10000000000000000 + 820.146025154963  [820.144531250000, 820.147460937500]
54118226280297048 10000000000000000 + 820.347546125930  [820.345703125000, 820.348632812500]
54118226280297049 10000000000000000 + 820.434382150298  [820.432617187500, 820.435546875000]
54118226280297050 10000000000000000 + 820.741515599190  [820.740234375000, 820.743164062500]
54118226280297051 10000000000000000 + 820.826948352426  [820.825195312500, 820.828125000000]
54118226280297052 10000000000000000 + 820.963500844956  [820.961914062500, 820.964843750000]
54118226280297053 10000000000000000 + 821.184010295113  [821.182617187500, 821.185546875000]
54118226280297054 10000000000000000 + 821.403379572950  [821.402343750000, 821.405273437500]
54118226280297055 10000000000000000 + 821.547060073898  [821.545898437500, 821.548828125000]
54118226280297056 10000000000000000 + 821.865353730335  [821.864257812500, 821.867187500000]
54118226280297057 10000000000000000 + 821.995627968724  [821.994140625000, 821.997070312500]
54118226280297058 10000000000000000 + 822.153406765103  [822.152343750000, 822.155273437500]
54118226280297059 10000000000000000 + 822.290191723698  [822.289062500000, 822.291992187500]
54118226280297060 10000000000000000 + 822.382668993572  [822.380859375000, 822.383789062500]
54118226280297061 10000000000000000 + 822.511616591364  [822.509765625000, 822.512695312500]
54118226280297062 10000000000000000 + 822.706381485576  [822.705078125000, 822.708007812500]
54118226280297063 10000000000000000 + 822.975702154877  [822.974609375000, 822.977539062500]
54118226280297064 10000000000000000 + 823.134404458342  [823.132812500000, 823.135742187500]
54118226280297065 10000000000000000 + 823.328334278009  [823.327148437500, 823.330078125000]
54118226280297066 10000000000000000 + 823.448946787078  [823.447265625000, 823.450195312500]
54118226280297067 10000000000000000 + 823.549492575704  [823.547851562500, 823.550781250000]
54118226280297068 10000000000000000 + 823.825181944013  [823.823242187500, 823.826171875000]
54118226280297069 10000000000000000 + 824.007480678426  [824.005859375000, 824.008789062500]
54118226280297070 10000000000000000 + 824.191206956372  [824.189453125000, 824.192382812500]
54118226280297071 10000000000000000 + 824.423996601586  [824.422851562500, 824.425781250000]
54118226280297072 10000000000000000 + 824.623807561077  [824.622070312500, 824.625000000000]
54118226280297073 10000000000000000 + 824.820924301703  [824.819335937500, 824.822265625000]
54118226280297074 10000000000000000 + 824.906058083268  [824.904296875000, 824.907226562500]
54118226280297075 10000000000000000 + 825.145647239379  [825.144531250000, 825.147460937500]
54118226280297076 10000000000000000 + 825.511652388671  [825.509765625000, 825.512695312500]
54118226280297077 10000000000000000 + 825.578402854544  [825.577148437500, 825.580078125000]
54118226280297078 10000000000000000 + 825.866673364884  [825.865234375000, 825.868164062500]
54118226280297079 10000000000000000 + 826.029242946404  [826.027343750000, 826.030273437500]
54118226280297080 10000000000000000 + 826.212834272756  [826.210937500000, 826.213867187500]
54118226280297081 10000000000000000 + 826.290424385186  [826.289062500000, 826.291992187500]
54118226280297082 10000000000000000 + 826.510038321800  [826.508789062500, 826.511718750000]
54118226280297083 10000000000000000 + 826.657733170749  [826.656250000000, 826.659179687500]
54118226280297084 10000000000000000 + 826.790306953866  [826.789062500000, 826.791992187500]
54118226280297085 10000000000000000 + 826.993856213475  [826.992187500000, 826.995117187500]
54118226280297086 10000000000000000 + 827.115517886287  [827.114257812500, 827.117187500000]
54118226280297087 10000000000000000 + 827.247231606148  [827.246093750000, 827.249023437500]
54118226280297088 10000000000000000 + 827.387427859309  [827.385742187500, 827.388671875000]
54118226280297089 10000000000000000 + 827.661670805363  [827.660156250000, 827.663085937500]
54118226280297090 10000000000000000 + 827.828042727855  [827.826171875000, 827.829101562500]
54118226280297091 10000000000000000 + 828.039186616565  [828.038085937500, 828.041015625000]
54118226280297092 10000000000000000 + 828.230527019376  [828.229492187500, 828.232421875000]
54118226280297093 10000000000000000 + 828.514831715625  [828.513671875000, 828.516601562500]
54118226280297094 10000000000000000 + 828.610106516741  [828.608398437500, 828.611328125000]
54118226280297095 10000000000000000 + 828.695964578233  [828.694335937500, 828.697265625000]
54118226280297096 10000000000000000 + 828.996804231745  [828.995117187500, 828.998046875000]
54118226280297097 10000000000000000 + 829.075357288654  [829.074218750000, 829.077148437500]
54118226280297098 10000000000000000 + 829.231007520762  [829.229492187500, 829.232421875000]
54118226280297099 10000000000000000 + 829.475497341829  [829.473632812500, 829.476562500000]
54118226280297100 10000000000000000 + 829.706007460969  [829.704101562500, 829.707031250000]
54118226280297101 10000000000000000 + 829.807737273017  [829.806640625000, 829.809570312500]
54118226280297102 10000000000000000 + 830.022500464780  [830.021484375000, 830.024414062500]
54118226280297103 10000000000000000 + 830.238023886411  [830.236328125000, 830.239257812500]
54118226280297104 10000000000000000 + 830.353738716968  [830.352539062500, 830.355468750000]
54118226280297105 10000000000000000 + 830.451029956699  [830.449218750000, 830.452148437500]
54118226280297106 10000000000000000 + 830.682676716174  [830.681640625000, 830.684570312500]
54118226280297107 10000000000000000 + 830.917393254018  [830.916015625000, 830.918945312500]
54118226280297108 10000000000000000 + 831.085476568522  [831.083984375000, 831.086914062500]
54118226280297109 10000000000000000 + 831.346832630303  [831.345703125000, 831.348632812500]
54118226280297110 10000000000000000 + 831.519918163898  [831.518554687500, 831.521484375000]
54118226280297111 10000000000000000 + 831.637442171640  [831.635742187500, 831.638671875000]
54118226280297112 10000000000000000 + 831.801859297414  [831.800781250000, 831.803710937500]
54118226280297113 10000000000000000 + 831.902974666378  [831.901367187500, 831.904296875000]
54118226280297114 10000000000000000 + 832.200218836362  [832.199218750000, 832.202148437500]
54118226280297115 10000000000000000 + 832.288350176997  [832.287109375000, 832.290039062500]
54118226280297116 10000000000000000 + 832.349900681731  [832.348632812500, 832.351562500000]
54118226280297117 10000000000000000 + 832.652868090203  [832.651367187500, 832.654296875000]
54118226280297118 10000000000000000 + 832.847735063039  [832.846679687500, 832.849609375000]
54118226280297119 10000000000000000 + 832.985677963066  [832.984375000000, 832.987304687500]
54118226280297120 10000000000000000 + 833.206015676538  [833.204101562500, 833.207031250000]
54118226280297121 10000000000000000 + 833.436698306849  [833.435546875000, 833.438476562500]
54118226280297122 10000000000000000 + 833.571977780793  [833.570312500000, 833.573242187500]
54118226280297123 10000000000000000 + 833.754509603384  [833.752929687500, 833.755859375000]
54118226280297124 10000000000000000 + 833.975222538922  [833.973632812500, 833.976562500000]
54118226280297125 10000000000000000 + 834.039874727394  [834.038085937500, 834.041015625000]
54118226280297126 10000000000000000 + 834.310394656585  [834.308593750000, 834.311523437500]
54118226280297127 10000000000000000 + 834.450862950948  [834.449218750000, 834.452148437500]
54118226280297128 10000000000000000 + 834.695648209085  [834.694335937500, 834.697265625000]
54118226280297129 10000000000000000 + 834.866236888540  [834.865234375000, 834.868164062500]
54118226280297130 10000000000000000 + 835.093525877324  [835.091796875000, 835.094726562500]
54118226280297131 10000000000000000 + 835.205066156606  [835.203125000000, 835.206054687500]
54118226280297132 10000000000000000 + 835.275474032056  [835.274414062500, 835.277343750000]
54118226280297133 10000000000000000 + 835.546187163095  [835.544921875000, 835.547851562500]
54118226280297134 10000000000000000 + 835.860366943763  [835.859375000000, 835.862304687500]
54118226280297135 10000000000000000 + 836.013561088480  [836.011718750000, 836.014648437500]
54118226280297136 10000000000000000 + 836.187933648741  [836.186523437500, 836.189453125000]
54118226280297137 10000000000000000 + 836.471876198895  [836.470703125000, 836.473632812500]
54118226280297138 10000000000000000 + 836.612142186245  [836.610351562500, 836.613281250000]
54118226280297139 10000000000000000 + 836.638592491465  [836.636718750000, 836.639648437500]
54118226280297140 10000000000000000 + 836.829321542324  [836.828125000000, 836.831054687500]
54118226280297141 10000000000000000 + 837.029551221229  [837.028320312500, 837.031250000000]
54118226280297142 10000000000000000 + 837.202773751367  [837.201171875000, 837.204101562500]
54118226280297143 10000000000000000 + 837.500395983245  [837.499023437500, 837.501953125000]
54118226280297144 10000000000000000 + 837.550258691606  [837.548828125000, 837.551757812500]
54118226280297145 10000000000000000 + 837.796269299618  [837.794921875000, 837.797851562500]
54118226280297146 10000000000000000 + 837.893794466791  [837.892578125000, 837.895507812500]
54118226280297147 10000000000000000 + 838.141049942746  [838.139648437500, 838.142578125000]
54118226280297148 10000000000000000 + 838.345663935213  [838.343750000000, 838.346679687500]
54118226280297149 10000000000000000 + 838.530280957992  [838.529296875000, 838.532226562500]
54118226280297150 10000000000000000 + 838.661220463604  [838.660156250000, 838.663085937500]
54118226280297151 10000000000000000 + 838.767108140084  [838.765625000000, 838.768554687500]
54118226280297152 10000000000000000 + 838.936145454623  [838.934570312500, 838.937500000000]
54118226280297153 10000000000000000 + 839.185590394724  [839.184570312500, 839.187500000000]
54118226280297154 10000000000000000 + 839.307618142701  [839.306640625000, 839.309570312500]
54118226280297155 10000000000000000 + 839.447749220670  [839.446289062500, 839.449218750000]
54118226280297156 10000000000000000 + 839.638144737221  [839.636718750000, 839.639648437500]
54118226280297157 10000000000000000 + 839.752248384180  [839.750976562500, 839.753906250000]
54118226280297158 10000000000000000 + 839.968091300968  [839.966796875000, 839.969726562500]
54118226280297159 10000000000000000 + 840.074982991242  [840.073242187500, 840.076171875000]
54118226280297160 10000000000000000 + 840.377291522104  [840.375976562500, 840.378906250000]
54118226280297161 10000000000000000 + 840.549411634924  [840.547851562500, 840.550781250000]
54118226280297162 10000000000000000 + 840.692789566282  [840.691406250000, 840.694335937500]
54118226280297163 10000000000000000 + 840.923463109945  [840.921875000000, 840.924804687500]
54118226280297164 10000000000000000 + 841.195570098242  [841.194335937500, 841.197265625000]
54118226280297165 10000000000000000 + 841.305541397214  [841.303710937500, 841.306640625000]
54118226280297166 10000000000000000 + 841.528947775623  [841.527343750000, 841.530273437500]
54118226280297167 10000000000000000 + 841.677899186420  [841.676757812500, 841.679687500000]
54118226280297168 10000000000000000 + 841.805099563726  [841.803710937500, 841.806640625000]
54118226280297169 10000000000000000 + 842.177254937793  [842.175781250000, 842.178710937500]
54118226280297170 10000000000000000 + 842.266859742210  [842.265625000000, 842.268554687500]
54118226280297171 10000000000000000 + 842.361858641518  [842.360351562500, 842.363281250000]
54118226280297172 10000000000000000 + 842.509111673266  [842.507812500000, 842.510742187500]
54118226280297173 10000000000000000 + 842.674412892648  [842.672851562500, 842.675781250000]
54118226280297174 10000000000000000 + 842.883555330520  [842.881835937500, 842.884765625000]
54118226280297175 10000000000000000 + 843.133078901857  [843.131835937500, 843.134765625000]
54118226280297176 10000000000000000 + 843.219807031747  [843.218750000000, 843.221679687500]
54118226280297177 10000000000000000 + 843.358744200312  [843.357421875000, 843.360351562500]
54118226280297178 10000000000000000 + 843.680845546834  [843.679687500000, 843.682617187500]
54118226280297179 10000000000000000 + 843.850226553339  [843.848632812500, 843.851562500000]
54118226280297180 10000000000000000 + 844.135270266386  [844.133789062500, 844.136718750000]
54118226280297181 10000000000000000 + 844.236318832376  [844.234375000000, 844.237304687500]
54118226280297182 10000000000000000 + 844.536283172500  [844.535156250000, 844.538085937500]
54118226280297183 10000000000000000 + 844.616958982715  [844.615234375000, 844.618164062500]
54118226280297184 10000000000000000 + 844.812740208522  [844.811523437500, 844.814453125000]
54118226280297185 10000000000000000 + 844.925292601974  [844.923828125000, 844.926757812500]
54118226280297186 10000000000000000 + 845.035308346508  [845.034179687500, 845.037109375000]
54118226280297187 10000000000000000 + 845.259577036164  [845.257812500000, 845.260742187500]
54118226280297188 10000000000000000 + 845.533707807871  [845.532226562500, 845.535156250000]
54118226280297189 10000000000000000 + 845.662748521245  [845.661132812500, 845.664062500000]
54118226280297190 10000000000000000 + 845.811207049626  [845.809570312500, 845.812500000000]
54118226280297191 10000000000000000 + 846.028798028805  [846.027343750000, 846.030273437500]
54118226280297192 10000000000000000 + 846.132498639801  [846.130859375000, 846.133789062500]
54118226280297193 10000000000000000 + 846.302085128839  [846.300781250000, 846.303710937500]
54118226280297194 10000000000000000 + 846.472372816977  [846.470703125000, 846.473632812500]
54118226280297195 10000000000000000 + 846.685121211976  [846.683593750000, 846.686523437500]
54118226280297196 10000000000000000 + 846.856444616425  [846.854492187500, 846.857421875000]
54118226280297197 10000000000000000 + 846.996042673863  [846.994140625000, 846.997070312500]
54118226280297198 10000000000000000 + 847.291162797112  [847.290039062500, 847.292968750000]
54118226280297199 10000000000000000 + 847.566525739375  [847.565429687500, 847.568359375000]
54118226280297200 10000000000000000 + 847.641035139831  [847.639648437500, 847.642578125000]
54118226280297201 10000000000000000 + 847.751913413440  [847.750000000000, 847.752929687500]
54118226280297202 10000000000000000 + 847.873853573077  [847.872070312500, 847.875000000000]
54118226280297203 10000000000000000 + 848.049095545297  [848.047851562500, 848.050781250000]
54118226280297204 10000000000000000 + 848.375053089552  [848.374023437500, 848.376953125000]
54118226280297205 10000000000000000 + 848.677522927991  [848.675781250000, 848.678710937500]
54118226280297206 10000000000000000 + 848.763788736619  [848.762695312500, 848.765625000000]
54118226280297207 10000000000000000 + 848.938324584842  [848.936523437500, 848.939453125000]
54118226280297208 10000000000000000 + 849.054962957629  [849.053710937500, 849.056640625000]
54118226280297209 10000000000000000 + 849.205450583426  [849.204101562500, 849.207031250000]
54118226280297210 10000000000000000 + 849.396742130242  [849.395507812500, 849.398437500000]
54118226280297211 10000000000000000 + 849.615794853918  [849.614257812500, 849.617187500000]
54118226280297212 10000000000000000 + 849.641438386011  [849.639648437500, 849.642578125000]
54118226280297213 10000000000000000 + 849.846262421301  [849.844726562500, 849.847656250000]
54118226280297214 10000000000000000 + 850.006304224153  [850.004882812500, 850.007812500000]
54118226280297215 10000000000000000 + 850.299008188140  [850.297851562500, 850.300781250000]
54118226280297216 10000000000000000 + 850.404552498309  [850.403320312500, 850.406250000000]
54118226280297217 10000000000000000 + 850.541803346497  [850.540039062500, 850.542968750000]
54118226280297218 10000000000000000 + 850.794658654100  [850.792968750000, 850.795898437500]
54118226280297219 10000000000000000 + 850.963996927135  [850.962890625000, 850.965820312500]
54118226280297220 10000000000000000 + 851.107838914349  [851.106445312500, 851.109375000000]
54118226280297221 10000000000000000 + 851.272326805642  [851.270507812500, 851.273437500000]
54118226280297222 10000000000000000 + 851.500813573482  [851.499023437500, 851.501953125000]
54118226280297223 10000000000000000 + 851.682595580070  [851.680664062500, 851.683593750000]
54118226280297224 10000000000000000 + 851.790364616172  [851.789062500000, 851.791992187500]
54118226280297225 10000000000000000 + 852.065828864856  [852.064453125000, 852.067382812500]
54118226280297226 10000000000000000 + 852.229545165143  [852.228515625000, 852.231445312500]
54118226280297227 10000000000000000 + 852.419756742212  [852.417968750000, 852.420898437500]
54118226280297228 10000000000000000 + 852.501893010890  [852.500000000000, 852.502929687500]
54118226280297229 10000000000000000 + 852.947978287120  [852.946289062500, 852.949218750000]
54118226280297230 10000000000000000 + 853.121753767555  [853.120117187500, 853.123046875000]
54118226280297231 10000000000000000 + 853.277224129871  [853.275390625000, 853.278320312500]
54118226280297232 10000000000000000 + 853.386896680277  [853.385742187500, 853.388671875000]
54118226280297233 10000000000000000 + 853.538168390571  [853.537109375000, 853.540039062500]
54118226280297234 10000000000000000 + 853.763042298620  [853.761718750000, 853.764648437500]
54118226280297235 10000000000000000 + 853.931439983664  [853.929687500000, 853.932617187500]
54118226280297236 10000000000000000 + 854.205896519495  [854.204101562500, 854.207031250000]
54118226280297237 10000000000000000 + 854.428800930873  [854.427734375000, 854.430664062500]
54118226280297238 10000000000000000 + 854.523811593655  [854.522460937500, 854.525390625000]
54118226280297239 10000000000000000 + 854.717138113215  [854.715820312500, 854.718750000000]
54118226280297240 10000000000000000 + 854.766184836339  [854.764648437500, 854.767578125000]
54118226280297241 10000000000000000 + 854.834507206252  [854.833007812500, 854.835937500000]
54118226280297242 10000000000000000 + 855.050182599773  [855.048828125000, 855.051757812500]
54118226280297243 10000000000000000 + 855.399927890179  [855.398437500000, 855.401367187500]
54118226280297244 10000000000000000 + 855.596615295770  [855.594726562500, 855.597656250000]
54118226280297245 10000000000000000 + 855.711830255660  [855.709960937500, 855.712890625000]
54118226280297246 10000000000000000 + 855.907897170607  [855.906250000000, 855.909179687500]
54118226280297247 10000000000000000 + 856.006262013252  [856.004882812500, 856.007812500000]
54118226280297248 10000000000000000 + 856.147999142832  [856.146484375000, 856.149414062500]
54118226280297249 10000000000000000 + 856.418926016493  [856.416992187500, 856.419921875000]
54118226280297250 10000000000000000 + 856.594226299459  [856.592773437500, 856.595703125000]
54118226280297251 10000000000000000 + 856.663834618321  [856.662109375000, 856.665039062500]
54118226280297252 10000000000000000 + 856.879819416752  [856.877929687500, 856.880859375000]
54118226280297253 10000000000000000 + 857.005816915803  [857.003906250000, 857.006835937500]
54118226280297254 10000000000000000 + 857.320491488353  [857.319335937500, 857.322265625000]
54118226280297255 10000000000000000 + 857.525633244025  [857.524414062500, 857.527343750000]
54118226280297256 10000000000000000 + 857.680692784736  [857.679687500000, 857.682617187500]
54118226280297257 10000000000000000 + 857.889217056250  [857.887695312500, 857.890625000000]
54118226280297258 10000000000000000 + 858.059163766981  [858.057617187500, 858.060546875000]
54118226280297259 10000000000000000 + 858.144208778621  [858.142578125000, 858.145507812500]
54118226280297260 10000000000000000 + 858.344482654964  [858.342773437500, 858.345703125000]
54118226280297261 10000000000000000 + 858.379168497224  [858.377929687500, 858.380859375000]
54118226280297262 10000000000000000 + 858.650956865226  [858.649414062500, 858.652343750000]
54118226280297263 10000000000000000 + 858.867813969819  [858.866210937500, 858.869140625000]
54118226280297264 10000000000000000 + 859.030956723662  [859.029296875000, 859.032226562500]
54118226280297265 10000000000000000 + 859.222614340084  [859.220703125000, 859.223632812500]
54118226280297266 10000000000000000 + 859.443812120011  [859.442382812500, 859.445312500000]
54118226280297267 10000000000000000 + 859.568404062400  [859.567382812500, 859.570312500000]
54118226280297268 10000000000000000 + 859.630696561356  [859.628906250000, 859.631835937500]
54118226280297269 10000000000000000 + 860.144732288732  [860.143554687500, 860.146484375000]
54118226280297270 10000000000000000 + 860.230110873851  [860.228515625000, 860.231445312500]
54118226280297271 10000000000000000 + 860.382425798043  [860.380859375000, 860.383789062500]
54118226280297272 10000000000000000 + 860.519298225417  [860.517578125000, 860.520507812500]
54118226280297273 10000000000000000 + 860.657262646921  [860.656250000000, 860.659179687500]
54118226280297274 10000000000000000 + 860.952540727625  [860.951171875000, 860.954101562500]
54118226280297275 10000000000000000 + 861.058948893672  [861.057617187500, 861.060546875000]
54118226280297276 10000000000000000 + 861.201458759743  [861.200195312500, 861.203125000000]
54118226280297277 10000000000000000 + 861.363808485104  [861.362304687500, 861.365234375000]
54118226280297278 10000000000000000 + 861.561008119423  [861.559570312500, 861.562500000000]
54118226280297279 10000000000000000 + 861.877492935299  [861.875976562500, 861.878906250000]
54118226280297280 10000000000000000 + 862.007054329409  [862.005859375000, 862.008789062500]
54118226280297281 10000000000000000 + 862.198777924476  [862.197265625000, 862.200195312500]
54118226280297282 10000000000000000 + 862.321175155988  [862.319335937500, 862.322265625000]
54118226280297283 10000000000000000 + 862.489387382908  [862.488281250000, 862.491210937500]
54118226280297284 10000000000000000 + 862.703695134886  [862.702148437500, 862.705078125000]
54118226280297285 10000000000000000 + 862.800365842363  [862.798828125000, 862.801757812500]
54118226280297286 10000000000000000 + 862.991532749162  [862.990234375000, 862.993164062500]
54118226280297287 10000000000000000 + 863.124666171232  [863.123046875000, 863.125976562500]
54118226280297288 10000000000000000 + 863.366418257064  [863.365234375000, 863.368164062500]
54118226280297289 10000000000000000 + 863.616228581723  [863.615234375000, 863.618164062500]
54118226280297290 10000000000000000 + 863.739828412720  [863.738281250000, 863.741210937500]
54118226280297291 10000000000000000 + 863.939835421177  [863.938476562500, 863.941406250000]
54118226280297292 10000000000000000 + 864.302035343417  [864.300781250000, 864.303710937500]
54118226280297293 10000000000000000 + 864.340088163985  [864.338867187500, 864.341796875000]
54118226280297294 10000000000000000 + 864.556963165993  [864.555664062500, 864.558593750000]
54118226280297295 10000000000000000 + 864.752136356393  [864.750976562500, 864.753906250000]
54118226280297296 10000000000000000 + 864.917064540407  [864.916015625000, 864.918945312500]
54118226280297297 10000000000000000 + 865.005248415685  [865.003906250000, 865.006835937500]
54118226280297298 10000000000000000 + 865.221824074966  [865.220703125000, 865.223632812500]
54118226280297299 10000000000000000 + 865.416932175336  [865.415039062500, 865.417968750000]
54118226280297300 10000000000000000 + 865.572245806013  [865.570312500000, 865.573242187500]
54118226280297301 10000000000000000 + 865.793233209177  [865.791992187500, 865.794921875000]
54118226280297302 10000000000000000 + 865.942008960628  [865.940429687500, 865.943359375000]
54118226280297303 10000000000000000 + 866.134623972687  [866.132812500000, 866.135742187500]
54118226280297304 10000000000000000 + 866.279603303564  [866.278320312500, 866.281250000000]
54118226280297305 10000000000000000 + 866.424637465027  [866.422851562500, 866.425781250000]
54118226280297306 10000000000000000 + 866.564287686662  [866.562500000000, 866.565429687500]
54118226280297307 10000000000000000 + 866.769665231774  [866.768554687500, 866.771484375000]
54118226280297308 10000000000000000 + 866.866650795638  [866.865234375000, 866.868164062500]
54118226280297309 10000000000000000 + 867.067280306710  [867.065429687500, 867.068359375000]
54118226280297310 10000000000000000 + 867.328829907461  [867.327148437500, 867.330078125000]
54118226280297311 10000000000000000 + 867.589932757867  [867.588867187500, 867.591796875000]
54118226280297312 10000000000000000 + 867.676887455466  [867.675781250000, 867.678710937500]
54118226280297313 10000000000000000 + 867.894642113219  [867.893554687500, 867.896484375000]
54118226280297314 10000000000000000 + 868.017145021656  [868.015625000000, 868.018554687500]
54118226280297315 10000000000000000 + 868.205744999113  [868.204101562500, 868.207031250000]
54118226280297316 10000000000000000 + 868.488009745997  [868.486328125000, 868.489257812500]
54118226280297317 10000000000000000 + 868.601346080361  [868.599609375000, 868.602539062500]
54118226280297318 10000000000000000 + 868.689034284050  [868.687500000000, 868.690429687500]
54118226280297319 10000000000000000 + 868.836051149877  [868.834960937500, 868.837890625000]
54118226280297320 10000000000000000 + 868.979151281656  [868.977539062500, 868.980468750000]
54118226280297321 10000000000000000 + 869.224644817113  [869.223632812500, 869.226562500000]
54118226280297322 10000000000000000 + 869.435674067659  [869.434570312500, 869.437500000000]
54118226280297323 10000000000000000 + 869.538824484777  [869.537109375000, 869.540039062500]
54118226280297324 10000000000000000 + 869.852265535723  [869.850585937500, 869.853515625000]
54118226280297325 10000000000000000 + 869.925371473196  [869.923828125000, 869.926757812500]
54118226280297326 10000000000000000 + 870.226948048132  [870.225585937500, 870.228515625000]
54118226280297327 10000000000000000 + 870.406831019858  [870.405273437500, 870.408203125000]
54118226280297328 10000000000000000 + 870.686003485604  [870.684570312500, 870.687500000000]
54118226280297329 10000000000000000 + 870.943192402216  [870.941406250000, 870.944335937500]
54118226280297330 10000000000000000 + 870.981669249940  [870.980468750000, 870.983398437500]
54118226280297331 10000000000000000 + 871.192621625693  [871.191406250000, 871.194335937500]
54118226280297332 10000000000000000 + 871.352327199797  [871.350585937500, 871.353515625000]
54118226280297333 10000000000000000 + 871.513787867750  [871.512695312500, 871.515625000000]
54118226280297334 10000000000000000 + 871.680702129724  [871.679687500000, 871.682617187500]
54118226280297335 10000000000000000 + 871.838382364986  [871.836914062500, 871.839843750000]
54118226280297336 10000000000000000 + 871.907657451578  [871.906250000000, 871.909179687500]
54118226280297337 10000000000000000 + 872.323924628670  [872.322265625000, 872.325195312500]
54118226280297338 10000000000000000 + 872.461266369820  [872.459960937500, 872.462890625000]
54118226280297339 10000000000000000 + 872.611934743790  [872.610351562500, 872.613281250000]
54118226280297340 10000000000000000 + 872.802038768541  [872.800781250000, 872.803710937500]
54118226280297341 10000000000000000 + 873.037905525295  [873.036132812500, 873.039062500000]
54118226280297342 10000000000000000 + 873.179133552772  [873.177734375000, 873.180664062500]
54118226280297343 10000000000000000 + 873.274826035694  [873.273437500000, 873.276367187500]
54118226280297344 10000000000000000 + 873.426422999908  [873.424804687500, 873.427734375000]
54118226280297345 10000000000000000 + 873.698123985748  [873.696289062500, 873.699218750000]
54118226280297346 10000000000000000 + 873.818234610714  [873.816406250000, 873.819335937500]
54118226280297347 10000000000000000 + 873.988672377517  [873.987304687500, 873.990234375000]
54118226280297348 10000000000000000 + 874.155622408565  [874.154296875000, 874.157226562500]
54118226280297349 10000000000000000 + 874.215952348027  [874.214843750000, 874.217773437500]
54118226280297350 10000000000000000 + 874.365643806272  [874.364257812500, 874.367187500000]
54118226280297351 10000000000000000 + 874.720359210951  [874.718750000000, 874.721679687500]
54118226280297352 10000000000000000 + 874.847506325087  [874.845703125000, 874.848632812500]
54118226280297353 10000000000000000 + 874.995827781489  [874.994140625000, 874.997070312500]
54118226280297354 10000000000000000 + 875.189700443053  [875.188476562500, 875.191406250000]
54118226280297355 10000000000000000 + 875.434911803720  [875.433593750000, 875.436523437500]
54118226280297356 10000000000000000 + 875.623217643069  [875.622070312500, 875.625000000000]
54118226280297357 10000000000000000 + 875.740520206682  [875.739257812500, 875.742187500000]
54118226280297358 10000000000000000 + 876.034610272111  [876.033203125000, 876.036132812500]
54118226280297359 10000000000000000 + 876.103415259516  [876.101562500000, 876.104492187500]
54118226280297360 10000000000000000 + 876.388671081898  [876.386718750000, 876.389648437500]
54118226280297361 10000000000000000 + 876.517519486445  [876.515625000000, 876.518554687500]
54118226280297362 10000000000000000 + 876.639951069804  [876.638671875000, 876.641601562500]
54118226280297363 10000000000000000 + 876.897602468537  [876.896484375000, 876.899414062500]
54118226280297364 10000000000000000 + 877.148474514559  [877.147460937500, 877.150390625000]
54118226280297365 10000000000000000 + 877.253040469378  [877.251953125000, 877.254882812500]
54118226280297366 10000000000000000 + 877.301464610263  [877.299804687500, 877.302734375000]
54118226280297367 10000000000000000 + 877.578638102716  [877.577148437500, 877.580078125000]
54118226280297368 10000000000000000 + 877.703325991176  [877.702148437500, 877.705078125000]
54118226280297369 10000000000000000 + 877.955815611257  [877.954101562500, 877.957031250000]
54118226280297370 10000000000000000 + 878.111513451369  [878.110351562500, 878.113281250000]
54118226280297371 10000000000000000 + 878.261874706973  [878.260742187500, 878.263671875000]
54118226280297372 10000000000000000 + 878.415642080062  [878.414062500000, 878.416992187500]
54118226280297373 10000000000000000 + 878.545461361856  [878.543945312500, 878.546875000000]
54118226280297374 10000000000000000 + 878.718218953573  [878.716796875000, 878.719726562500]
54118226280297375 10000000000000000 + 878.969693192462  [878.967773437500, 878.970703125000]
54118226280297376 10000000000000000 + 879.086037288021  [879.084960937500, 879.087890625000]
54118226280297377 10000000000000000 + 879.257347860358  [879.255859375000, 879.258789062500]
54118226280297378 10000000000000000 + 879.472077465086  [879.470703125000, 879.473632812500]
54118226280297379 10000000000000000 + 879.683925896927  [879.682617187500, 879.685546875000]
54118226280297380 10000000000000000 + 880.016830662850  [880.015625000000, 880.018554687500]
54118226280297381 10000000000000000 + 880.188342196019  [880.186523437500, 880.189453125000]
54118226280297382 10000000000000000 + 880.314844746118  [880.313476562500, 880.316406250000]
54118226280297383 10000000000000000 + 880.528461305999  [880.527343750000, 880.530273437500]
54118226280297384 10000000000000000 + 880.701457776934  [880.700195312500, 880.703125000000]
54118226280297385 10000000000000000 + 880.919876768543  [880.917968750000, 880.920898437500]
54118226280297386 10000000000000000 + 880.979552858642  [880.978515625000, 880.981445312500]
54118226280297387 10000000000000000 + 881.180177046491  [881.178710937500, 881.181640625000]
54118226280297388 10000000000000000 + 881.381117207234  [881.379882812500, 881.382812500000]
54118226280297389 10000000000000000 + 881.485072754378  [881.483398437500, 881.486328125000]
54118226280297390 10000000000000000 + 881.717621889208  [881.715820312500, 881.718750000000]
54118226280297391 10000000000000000 + 881.878360930965  [881.876953125000, 881.879882812500]
54118226280297392 10000000000000000 + 882.200844855274  [882.199218750000, 882.202148437500]
54118226280297393 10000000000000000 + 882.296243092534  [882.294921875000, 882.297851562500]
54118226280297394 10000000000000000 + 882.421177369401  [882.419921875000, 882.422851562500]
54118226280297395 10000000000000000 + 882.612433033069  [882.611328125000, 882.614257812500]
54118226280297396 10000000000000000 + 882.776971206092  [882.775390625000, 882.778320312500]
54118226280297397 10000000000000000 + 882.993419871671  [882.992187500000, 882.995117187500]
54118226280297398 10000000000000000 + 883.226615735349  [883.225585937500, 883.228515625000]
54118226280297399 10000000000000000 + 883.351125442797  [883.349609375000, 883.352539062500]
54118226280297400 10000000000000000 + 883.477846868002  [883.476562500000, 883.479492187500]
54118226280297401 10000000000000000 + 883.815926513305  [883.814453125000, 883.817382812500]
54118226280297402 10000000000000000 + 883.994475708168  [883.993164062500, 883.996093750000]
54118226280297403 10000000000000000 + 884.088725180196  [884.086914062500, 884.089843750000]
54118226280297404 10000000000000000 + 884.289440930284  [884.288085937500, 884.291015625000]
54118226280297405 10000000000000000 + 884.362963633269  [884.361328125000, 884.364257812500]
54118226280297406 10000000000000000 + 884.578722435224  [884.577148437500, 884.580078125000]
54118226280297407 10000000000000000 + 884.700776562699  [884.699218750000, 884.702148437500]
54118226280297408 10000000000000000 + 884.835683991393  [884.833984375000, 884.836914062500]
54118226280297409 10000000000000000 + 885.039014381919  [885.037109375000, 885.040039062500]
54118226280297410 10000000000000000 + 885.199265559944  [885.198242187500, 885.201171875000]
54118226280297411 10000000000000000 + 885.478932998112  [885.477539062500, 885.480468750000]
54118226280297412 10000000000000000 + 885.546263070785  [885.544921875000, 885.547851562500]
54118226280297413 10000000000000000 + 885.795785546039  [885.793945312500, 885.796875000000]
54118226280297414 10000000000000000 + 885.986994919244  [885.985351562500, 885.988281250000]
54118226280297415 10000000000000000 + 886.134006436417  [886.132812500000, 886.135742187500]
54118226280297416 10000000000000000 + 886.322095538113  [886.320312500000, 886.323242187500]
54118226280297417 10000000000000000 + 886.424585971134  [886.422851562500, 886.425781250000]
54118226280297418 10000000000000000 + 886.724055477289  [886.722656250000, 886.725585937500]
54118226280297419 10000000000000000 + 886.769664594491  [886.768554687500, 886.771484375000]
54118226280297420 10000000000000000 + 887.002550173958  [887.000976562500, 887.003906250000]
54118226280297421 10000000000000000 + 887.168231441580  [887.166992187500, 887.169921875000]
54118226280297422 10000000000000000 + 887.529774683984  [887.528320312500, 887.531250000000]
54118226280297423 10000000000000000 + 887.663649186630  [887.662109375000, 887.665039062500]
54118226280297424 10000000000000000 + 887.795169641874  [887.793945312500, 887.796875000000]
54118226280297425 10000000000000000 + 888.011990572546  [888.010742187500, 888.013671875000]
54118226280297426 10000000000000000 + 888.224503730116  [888.222656250000, 888.225585937500]
54118226280297427 10000000000000000 + 888.368577745945  [888.367187500000, 888.370117187500]
54118226280297428 10000000000000000 + 888.593606384621  [888.591796875000, 888.594726562500]
54118226280297429 10000000000000000 + 888.679795273967  [888.678710937500, 888.681640625000]
54118226280297430 10000000000000000 + 888.879030983935  [888.877929687500, 888.880859375000]
54118226280297431 10000000000000000 + 889.032550890817  [889.031250000000, 889.034179687500]
54118226280297432 10000000000000000 + 889.399488970081  [889.398437500000, 889.401367187500]
54118226280297433 10000000000000000 + 889.470113598839  [889.468750000000, 889.471679687500]
54118226280297434 10000000000000000 + 889.671709221508  [889.669921875000, 889.672851562500]
54118226280297435 10000000000000000 + 889.841390306368  [889.839843750000, 889.842773437500]
54118226280297436 10000000000000000 + 890.003080647497  [890.001953125000, 890.004882812500]
54118226280297437 10000000000000000 + 890.190491906274  [890.189453125000, 890.192382812500]
54118226280297438 10000000000000000 + 890.331168896898  [890.330078125000, 890.333007812500]
54118226280297439 10000000000000000 + 890.487579969218  [890.486328125000, 890.489257812500]
54118226280297440 10000000000000000 + 890.700921146744  [890.699218750000, 890.702148437500]
54118226280297441 10000000000000000 + 890.831710476923  [890.830078125000, 890.833007812500]
54118226280297442 10000000000000000 + 891.002857872580  [891.000976562500, 891.003906250000]
54118226280297443 10000000000000000 + 891.259423299937  [891.257812500000, 891.260742187500]
54118226280297444 10000000000000000 + 891.378636120387  [891.376953125000, 891.379882812500]
54118226280297445 10000000000000000 + 891.631394522131  [891.629882812500, 891.632812500000]
54118226280297446 10000000000000000 + 891.769825830995  [891.768554687500, 891.771484375000]
54118226280297447 10000000000000000 + 892.022813647437  [892.021484375000, 892.024414062500]
54118226280297448 10000000000000000 + 892.057375305330  [892.055664062500, 892.058593750000]
54118226280297449 10000000000000000 + 892.226929937671  [892.225585937500, 892.228515625000]
54118226280297450 10000000000000000 + 892.396216277973  [892.394531250000, 892.397460937500]
54118226280297451 10000000000000000 + 892.695486376304  [892.694335937500, 892.697265625000]
54118226280297452 10000000000000000 + 892.851937147703  [892.850585937500, 892.853515625000]
54118226280297453 10000000000000000 + 893.154828325464  [893.153320312500, 893.156250000000]
54118226280297454 10000000000000000 + 893.304944039474  [893.303710937500, 893.306640625000]
54118226280297455 10000000000000000 + 893.387916226129  [893.386718750000, 893.389648437500]
54118226280297456 10000000000000000 + 893.477197133027  [893.475585937500, 893.478515625000]
54118226280297457 10000000000000000 + 893.661906823574  [893.660156250000, 893.663085937500]
54118226280297458 10000000000000000 + 893.992176220290  [893.990234375000, 893.993164062500]
54118226280297459 10000000000000000 + 894.204519507809  [894.203125000000, 894.206054687500]
54118226280297460 10000000000000000 + 894.255507559060  [894.253906250000, 894.256835937500]
54118226280297461 10000000000000000 + 894.381148272699  [894.379882812500, 894.382812500000]
54118226280297462 10000000000000000 + 894.500113906724  [894.499023437500, 894.501953125000]
54118226280297463 10000000000000000 + 894.833958247494  [894.832031250000, 894.834960937500]
54118226280297464 10000000000000000 + 894.978293574546  [894.976562500000, 894.979492187500]
54118226280297465 10000000000000000 + 895.162149368101  [895.161132812500, 895.164062500000]
54118226280297466 10000000000000000 + 895.259573975588  [895.257812500000, 895.260742187500]
54118226280297467 10000000000000000 + 895.467585844187  [895.465820312500, 895.468750000000]
54118226280297468 10000000000000000 + 895.687324361978  [895.685546875000, 895.688476562500]
54118226280297469 10000000000000000 + 895.913088725268  [895.912109375000, 895.915039062500]
54118226280297470 10000000000000000 + 896.027970115765  [896.026367187500, 896.029296875000]
54118226280297471 10000000000000000 + 896.265460414411  [896.263671875000, 896.266601562500]
54118226280297472 10000000000000000 + 896.462368143904  [896.460937500000, 896.463867187500]
54118226280297473 10000000000000000 + 896.508975762917  [896.507812500000, 896.510742187500]
54118226280297474 10000000000000000 + 896.729407147928  [896.727539062500, 896.730468750000]
54118226280297475 10000000000000000 + 896.936230596352  [896.934570312500, 896.937500000000]
54118226280297476 10000000000000000 + 897.081746572010  [897.080078125000, 897.083007812500]
54118226280297477 10000000000000000 + 897.183531656417  [897.181640625000, 897.184570312500]
54118226280297478 10000000000000000 + 897.488482641481  [897.487304687500, 897.490234375000]
54118226280297479 10000000000000000 + 897.604261043744  [897.602539062500, 897.605468750000]
54118226280297480 10000000000000000 + 897.803095976463  [897.801757812500, 897.804687500000]
54118226280297481 10000000000000000 + 898.053089293030  [898.051757812500, 898.054687500000]
54118226280297482 10000000000000000 + 898.208184396692  [898.207031250000, 898.209960937500]
54118226280297483 10000000000000000 + 898.304614333806  [898.302734375000, 898.305664062500]
54118226280297484 10000000000000000 + 898.579902895061  [898.578125000000, 898.581054687500]
54118226280297485 10000000000000000 + 898.752151439091  [898.750976562500, 898.753906250000]
54118226280297486 10000000000000000 + 898.959159803215  [898.958007812500, 898.960937500000]
54118226280297487 10000000000000000 + 899.348268674856  [899.346679687500, 899.349609375000]
54118226280297488 10000000000000000 + 899.395065269210  [899.393554687500, 899.396484375000]
54118226280297489 10000000000000000 + 899.575054386078  [899.573242187500, 899.576171875000]
54118226280297490 10000000000000000 + 899.816339782704  [899.814453125000, 899.817382812500]
54118226280297491 10000000000000000 + 900.024013896273  [900.022460937500, 900.025390625000]
54118226280297492 10000000000000000 + 900.122955383079  [900.121093750000, 900.124023437500]
54118226280297493 10000000000000000 + 900.262639092013  [900.260742187500, 900.263671875000]
54118226280297494 10000000000000000 + 900.397567854060  [900.396484375000, 900.399414062500]
54118226280297495 10000000000000000 + 900.586768738546  [900.584960937500, 900.587890625000]
54118226280297496 10000000000000000 + 900.725167760719  [900.723632812500, 900.726562500000]
54118226280297497 10000000000000000 + 900.927890293003  [900.926757812500, 900.929687500000]
54118226280297498 10000000000000000 + 901.115740649651  [901.114257812500, 901.117187500000]
54118226280297499 10000000000000000 + 901.227684653224  [901.226562500000, 901.229492187500]
54118226280297500 10000000000000000 + 901.415569581058  [901.414062500000, 901.416992187500]
54118226280297501 10000000000000000 + 901.634278836243  [901.632812500000, 901.635742187500]
54118226280297502 10000000000000000 + 901.750505912233  [901.749023437500, 901.751953125000]
54118226280297503 10000000000000000 + 901.890167069870  [901.888671875000, 901.891601562500]
54118226280297504 10000000000000000 + 902.120685218712  [902.119140625000, 902.122070312500]
54118226280297505 10000000000000000 + 902.396893561357  [902.395507812500, 902.398437500000]
54118226280297506 10000000000000000 + 902.594324808112  [902.592773437500, 902.595703125000]
54118226280297507 10000000000000000 + 902.725913510107  [902.724609375000, 902.727539062500]
54118226280297508 10000000000000000 + 902.852260085427  [902.850585937500, 902.853515625000]
54118226280297509 10000000000000000 + 903.035884735134  [903.034179687500, 903.037109375000]
54118226280297510 10000000000000000 + 903.225352780328  [903.223632812500, 903.226562500000]
54118226280297511 10000000000000000 + 903.395018814656  [903.393554687500, 903.396484375000]
54118226280297512 10000000000000000 + 903.461190948615  [903.459960937500, 903.462890625000]
54118226280297513 10000000000000000 + 903.642632920242  [903.641601562500, 903.644531250000]
54118226280297514 10000000000000000 + 903.865907126662  [903.864257812500, 903.867187500000]
54118226280297515 10000000000000000 + 904.156806782717  [904.155273437500, 904.158203125000]
54118226280297516 10000000000000000 + 904.431885122282  [904.430664062500, 904.433593750000]
54118226280297517 10000000000000000 + 904.634230508585  [904.632812500000, 904.635742187500]
54118226280297518 10000000000000000 + 904.691900222332  [904.690429687500, 904.693359375000]
54118226280297519 10000000000000000 + 904.835694754180  [904.833984375000, 904.836914062500]
54118226280297520 10000000000000000 + 904.971347217185  [904.969726562500, 904.972656250000]
54118226280297521 10000000000000000 + 905.177110574747  [905.175781250000, 905.178710937500]
54118226280297522 10000000000000000 + 905.291639061456  [905.290039062500, 905.292968750000]
54118226280297523 10000000000000000 + 905.558131408625  [905.556640625000, 905.559570312500]
54118226280297524 10000000000000000 + 905.626444952201  [905.625000000000, 905.627929687500]
54118226280297525 10000000000000000 + 905.839521556828  [905.837890625000, 905.840820312500]
54118226280297526 10000000000000000 + 906.147447013239  [906.145507812500, 906.148437500000]
54118226280297527 10000000000000000 + 906.328630927941  [906.327148437500, 906.330078125000]
54118226280297528 10000000000000000 + 906.523541977955  [906.522460937500, 906.525390625000]
54118226280297529 10000000000000000 + 906.700097760974  [906.698242187500, 906.701171875000]
54118226280297530 10000000000000000 + 906.852689653788  [906.851562500000, 906.854492187500]
54118226280297531 10000000000000000 + 907.049582810015  [907.047851562500, 907.050781250000]
54118226280297532 10000000000000000 + 907.265096519064  [907.263671875000, 907.266601562500]
54118226280297533 10000000000000000 + 907.423040719651  [907.421875000000, 907.424804687500]
54118226280297534 10000000000000000 + 907.464026116838  [907.462890625000, 907.465820312500]
54118226280297535 10000000000000000 + 907.888820855674  [907.887695312500, 907.890625000000]
54118226280297536 10000000000000000 + 907.988268488857  [907.986328125000, 907.989257812500]
54118226280297537 10000000000000000 + 908.113889615675  [908.112304687500, 908.115234375000]
54118226280297538 10000000000000000 + 908.218678725426  [908.216796875000, 908.219726562500]
54118226280297539 10000000000000000 + 908.455077113616  [908.453125000000, 908.456054687500]
54118226280297540 10000000000000000 + 908.617861864055  [908.616210937500, 908.619140625000]
54118226280297541 10000000000000000 + 908.781480544879  [908.780273437500, 908.783203125000]
54118226280297542 10000000000000000 + 908.969063893375  [908.967773437500, 908.970703125000]
54118226280297543 10000000000000000 + 909.148585458695  [909.147460937500, 909.150390625000]
54118226280297544 10000000000000000 + 909.441327840305  [909.439453125000, 909.442382812500]
54118226280297545 10000000000000000 + 909.530788577515  [909.529296875000, 909.532226562500]
54118226280297546 10000000000000000 + 909.759992561740  [909.758789062500, 909.761718750000]
54118226280297547 10000000000000000 + 909.871431433599  [909.870117187500, 909.873046875000]
54118226280297548 10000000000000000 + 910.054429617352  [910.052734375000, 910.055664062500]
54118226280297549 10000000000000000 + 910.352236202838  [910.350585937500, 910.353515625000]
54118226280297550 10000000000000000 + 910.479451214695  [910.477539062500, 910.480468750000]
54118226280297551 10000000000000000 + 910.560654456526  [910.559570312500, 910.562500000000]
54118226280297552 10000000000000000 + 910.735589002476  [910.734375000000, 910.737304687500]
54118226280297553 10000000000000000 + 911.030098419068  [911.028320312500, 911.031250000000]
54118226280297554 10000000000000000 + 911.175891210362  [911.174804687500, 911.177734375000]
54118226280297555 10000000000000000 + 911.352726251420  [911.351562500000, 911.354492187500]
54118226280297556 10000000000000000 + 911.473460171165  [911.471679687500, 911.474609375000]
54118226280297557 10000000000000000 + 911.757129410759  [911.755859375000, 911.758789062500]
54118226280297558 10000000000000000 + 911.921131241639  [911.919921875000, 911.922851562500]
54118226280297559 10000000000000000 + 912.127009128132  [912.125976562500, 912.128906250000]
54118226280297560 10000000000000000 + 912.235202881688  [912.233398437500, 912.236328125000]
54118226280297561 10000000000000000 + 912.407615054693  [912.406250000000, 912.409179687500]
54118226280297562 10000000000000000 + 912.623072266006  [912.622070312500, 912.625000000000]
54118226280297563 10000000000000000 + 912.717531316427  [912.715820312500, 912.718750000000]
54118226280297564 10000000000000000 + 912.941647119324  [912.940429687500, 912.943359375000]
54118226280297565 10000000000000000 + 913.038689393720  [913.037109375000, 913.040039062500]
54118226280297566 10000000000000000 + 913.258762084644  [913.256835937500, 913.259765625000]
54118226280297567 10000000000000000 + 913.496456195686  [913.495117187500, 913.498046875000]
54118226280297568 10000000000000000 + 913.587649733944  [913.585937500000, 913.588867187500]
54118226280297569 10000000000000000 + 913.709689228897  [913.708007812500, 913.710937500000]
54118226280297570 10000000000000000 + 913.877869718200  [913.875976562500, 913.878906250000]
54118226280297571 10000000000000000 + 914.008949568586  [914.007812500000, 914.010742187500]
54118226280297572 10000000000000000 + 914.209598519482  [914.208007812500, 914.210937500000]
54118226280297573 10000000000000000 + 914.473922534301  [914.472656250000, 914.475585937500]
54118226280297574 10000000000000000 + 914.649113572008  [914.647460937500, 914.650390625000]
54118226280297575 10000000000000000 + 914.876215848613  [914.875000000000, 914.877929687500]
54118226280297576 10000000000000000 + 915.206522974039  [915.205078125000, 915.208007812500]
54118226280297577 10000000000000000 + 915.294828554758  [915.292968750000, 915.295898437500]
54118226280297578 10000000000000000 + 915.348567858750  [915.346679687500, 915.349609375000]
54118226280297579 10000000000000000 + 915.570562273226  [915.569335937500, 915.572265625000]
54118226280297580 10000000000000000 + 915.912033354243  [915.910156250000, 915.913085937500]
54118226280297581 10000000000000000 + 916.066977761735  [916.065429687500, 916.068359375000]
54118226280297582 10000000000000000 + 916.209681376073  [916.208007812500, 916.210937500000]
54118226280297583 10000000000000000 + 916.386381807700  [916.384765625000, 916.387695312500]
54118226280297584 10000000000000000 + 916.653131289806  [916.651367187500, 916.654296875000]
54118226280297585 10000000000000000 + 916.695673588742  [916.694335937500, 916.697265625000]
54118226280297586 10000000000000000 + 916.963309069684  [916.961914062500, 916.964843750000]
54118226280297587 10000000000000000 + 917.104803834492  [917.103515625000, 917.106445312500]
54118226280297588 10000000000000000 + 917.239387161732  [917.238281250000, 917.241210937500]
54118226280297589 10000000000000000 + 917.579186596035  [917.578125000000, 917.581054687500]
54118226280297590 10000000000000000 + 917.756768396869  [917.754882812500, 917.757812500000]
54118226280297591 10000000000000000 + 917.779208527744  [917.777343750000, 917.780273437500]
54118226280297592 10000000000000000 + 917.945584134268  [917.944335937500, 917.947265625000]
54118226280297593 10000000000000000 + 918.174966994188  [918.173828125000, 918.176757812500]
54118226280297594 10000000000000000 + 918.290457542198  [918.289062500000, 918.291992187500]
54118226280297595 10000000000000000 + 918.511551248483  [918.509765625000, 918.512695312500]
54118226280297596 10000000000000000 + 918.695263626915  [918.693359375000, 918.696289062500]
54118226280297597 10000000000000000 + 918.862186489622  [918.860351562500, 918.863281250000]
54118226280297598 10000000000000000 + 919.109083315512  [919.107421875000, 919.110351562500]
54118226280297599 10000000000000000 + 919.292019267514  [919.291015625000, 919.293945312500]
54118226280297600 10000000000000000 + 919.392735125959  [919.391601562500, 919.394531250000]
54118226280297601 10000000000000000 + 919.652563321450  [919.651367187500, 919.654296875000]
54118226280297602 10000000000000000 + 919.776157372729  [919.774414062500, 919.777343750000]
54118226280297603 10000000000000000 + 920.107679795874  [920.106445312500, 920.109375000000]
54118226280297604 10000000000000000 + 920.143280417506  [920.141601562500, 920.144531250000]
54118226280297605 10000000000000000 + 920.270468597212  [920.268554687500, 920.271484375000]
54118226280297606 10000000000000000 + 920.294502867825  [920.292968750000, 920.295898437500]
54118226280297607 10000000000000000 + 920.576997293036  [920.575195312500, 920.578125000000]
54118226280297608 10000000000000000 + 920.810760478012  [920.809570312500, 920.812500000000]
54118226280297609 10000000000000000 + 920.891578319575  [920.889648437500, 920.892578125000]
54118226280297610 10000000000000000 + 921.042813947385  [921.041015625000, 921.043945312500]
54118226280297611 10000000000000000 + 921.250705566070  [921.249023437500, 921.251953125000]
54118226280297612 10000000000000000 + 921.518936248332  [921.517578125000, 921.520507812500]
54118226280297613 10000000000000000 + 921.843265447940  [921.841796875000, 921.844726562500]
54118226280297614 10000000000000000 + 921.949254503672  [921.948242187500, 921.951171875000]
54118226280297615 10000000000000000 + 922.123043409372  [922.121093750000, 922.124023437500]
54118226280297616 10000000000000000 + 922.226114520933  [922.224609375000, 922.227539062500]
54118226280297617 10000000000000000 + 922.507577205398  [922.505859375000, 922.508789062500]
54118226280297618 10000000000000000 + 922.694703887840  [922.693359375000, 922.696289062500]
54118226280297619 10000000000000000 + 922.832689492967  [922.831054687500, 922.833984375000]
54118226280297620 10000000000000000 + 923.005094049250  [923.003906250000, 923.006835937500]
54118226280297621 10000000000000000 + 923.134153630124  [923.132812500000, 923.135742187500]
54118226280297622 10000000000000000 + 923.384237106809  [923.382812500000, 923.385742187500]
54118226280297623 10000000000000000 + 923.473698458094  [923.472656250000, 923.475585937500]
54118226280297624 10000000000000000 + 923.678217185952  [923.676757812500, 923.679687500000]
54118226280297625 10000000000000000 + 923.795135263606  [923.793945312500, 923.796875000000]
54118226280297626 10000000000000000 + 923.985164057588  [923.983398437500, 923.986328125000]
54118226280297627 10000000000000000 + 924.235624905369  [924.234375000000, 924.237304687500]
54118226280297628 10000000000000000 + 924.452614743784  [924.451171875000, 924.454101562500]
54118226280297629 10000000000000000 + 924.614152235766  [924.612304687500, 924.615234375000]
54118226280297630 10000000000000000 + 924.731808742895  [924.730468750000, 924.733398437500]
54118226280297631 10000000000000000 + 924.922205745764  [924.920898437500, 924.923828125000]
54118226280297632 10000000000000000 + 925.083004166484  [925.081054687500, 925.083984375000]
54118226280297633 10000000000000000 + 925.293106923231  [925.291992187500, 925.294921875000]
54118226280297634 10000000000000000 + 925.512340032224  [925.510742187500, 925.513671875000]
54118226280297635 10000000000000000 + 925.703252234684  [925.702148437500, 925.705078125000]
54118226280297636 10000000000000000 + 925.859785554957  [925.858398437500, 925.861328125000]
54118226280297637 10000000000000000 + 926.098141845861  [926.096679687500, 926.099609375000]
54118226280297638 10000000000000000 + 926.202816622631  [926.201171875000, 926.204101562500]
54118226280297639 10000000000000000 + 926.472418405069  [926.470703125000, 926.473632812500]
54118226280297640 10000000000000000 + 926.687425112254  [926.685546875000, 926.688476562500]
54118226280297641 10000000000000000 + 926.786605037191  [926.785156250000, 926.788085937500]
54118226280297642 10000000000000000 + 926.884595299104  [926.882812500000, 926.885742187500]
54118226280297643 10000000000000000 + 927.220013823443  [927.218750000000, 927.221679687500]
54118226280297644 10000000000000000 + 927.266245433616  [927.264648437500, 927.267578125000]
54118226280297645 10000000000000000 + 927.424733442850  [927.422851562500, 927.425781250000]
54118226280297646 10000000000000000 + 927.733475208585  [927.732421875000, 927.735351562500]
54118226280297647 10000000000000000 + 927.957423632182  [927.956054687500, 927.958984375000]
54118226280297648 10000000000000000 + 928.188715629392  [928.187500000000, 928.190429687500]
54118226280297649 10000000000000000 + 928.249977239249  [928.248046875000, 928.250976562500]
54118226280297650 10000000000000000 + 928.410687117657  [928.409179687500, 928.412109375000]
54118226280297651 10000000000000000 + 928.656390788453  [928.655273437500, 928.658203125000]
54118226280297652 10000000000000000 + 928.777498280932  [928.776367187500, 928.779296875000]
54118226280297653 10000000000000000 + 928.894828208650  [928.893554687500, 928.896484375000]
54118226280297654 10000000000000000 + 929.146843470277  [929.145507812500, 929.148437500000]
54118226280297655 10000000000000000 + 929.219906885805  [929.218750000000, 929.221679687500]
54118226280297656 10000000000000000 + 929.387996666145  [929.386718750000, 929.389648437500]
54118226280297657 10000000000000000 + 929.664000286790  [929.662109375000, 929.665039062500]
54118226280297658 10000000000000000 + 929.854368623179  [929.852539062500, 929.855468750000]
54118226280297659 10000000000000000 + 929.926152629248  [929.924804687500, 929.927734375000]
54118226280297660 10000000000000000 + 930.060264541202  [930.058593750000, 930.061523437500]
54118226280297661 10000000000000000 + 930.320003289330  [930.318359375000, 930.321289062500]
54118226280297662 10000000000000000 + 930.479679817553  [930.478515625000, 930.481445312500]
54118226280297663 10000000000000000 + 930.752043855704  [930.750976562500, 930.753906250000]
54118226280297664 10000000000000000 + 930.906542830364  [930.905273437500, 930.908203125000]
54118226280297665 10000000000000000 + 931.082542114572  [931.081054687500, 931.083984375000]
54118226280297666 10000000000000000 + 931.222734241076  [931.221679687500, 931.224609375000]
54118226280297667 10000000000000000 + 931.372420851344  [931.371093750000, 931.374023437500]
54118226280297668 10000000000000000 + 931.533361355247  [931.532226562500, 931.535156250000]
54118226280297669 10000000000000000 + 931.672938244691  [931.671875000000, 931.674804687500]
54118226280297670 10000000000000000 + 931.850641905266  [931.849609375000, 931.852539062500]
54118226280297671 10000000000000000 + 932.106104611181  [932.104492187500, 932.107421875000]
54118226280297672 10000000000000000 + 932.383546678328  [932.381835937500, 932.384765625000]
54118226280297673 10000000000000000 + 932.452530370398  [932.451171875000, 932.454101562500]
54118226280297674 10000000000000000 + 932.610498114342  [932.609375000000, 932.612304687500]
54118226280297675 10000000000000000 + 932.810528230628  [932.808593750000, 932.811523437500]
54118226280297676 10000000000000000 + 932.944370765380  [932.943359375000, 932.946289062500]
54118226280297677 10000000000000000 + 933.175038507462  [933.173828125000, 933.176757812500]
54118226280297678 10000000000000000 + 933.321338949206  [933.320312500000, 933.323242187500]
54118226280297679 10000000000000000 + 933.514858655097  [933.513671875000, 933.516601562500]
54118226280297680 10000000000000000 + 933.725884709157  [933.724609375000, 933.727539062500]
54118226280297681 10000000000000000 + 933.965238969905  [933.963867187500, 933.966796875000]
54118226280297682 10000000000000000 + 934.218859772168  [934.217773437500, 934.220703125000]
54118226280297683 10000000000000000 + 934.455030143579  [934.453125000000, 934.456054687500]
54118226280297684 10000000000000000 + 934.590448812193  [934.588867187500, 934.591796875000]
54118226280297685 10000000000000000 + 934.647132770866  [934.645507812500, 934.648437500000]
54118226280297686 10000000000000000 + 934.869935111838  [934.868164062500, 934.871093750000]
54118226280297687 10000000000000000 + 935.126116115727  [935.125000000000, 935.127929687500]
54118226280297688 10000000000000000 + 935.309845497688  [935.308593750000, 935.311523437500]
54118226280297689 10000000000000000 + 935.522369646225  [935.520507812500, 935.523437500000]
54118226280297690 10000000000000000 + 935.642692134372  [935.641601562500, 935.644531250000]
54118226280297691 10000000000000000 + 935.776045786091  [935.774414062500, 935.777343750000]
54118226280297692 10000000000000000 + 935.920436097121  [935.918945312500, 935.921875000000]
54118226280297693 10000000000000000 + 936.093342621362  [936.091796875000, 936.094726562500]
54118226280297694 10000000000000000 + 936.214091885674  [936.212890625000, 936.215820312500]
54118226280297695 10000000000000000 + 936.519399336771  [936.517578125000, 936.520507812500]
54118226280297696 10000000000000000 + 936.711696905960  [936.709960937500, 936.712890625000]
54118226280297697 10000000000000000 + 936.825272706605  [936.824218750000, 936.827148437500]
54118226280297698 10000000000000000 + 936.980818320972  [936.979492187500, 936.982421875000]
54118226280297699 10000000000000000 + 937.088950501759  [937.087890625000, 937.090820312500]
54118226280297700 10000000000000000 + 937.212539754426  [937.210937500000, 937.213867187500]
54118226280297701 10000000000000000 + 937.368700019110  [937.367187500000, 937.370117187500]
54118226280297702 10000000000000000 + 937.651116621308  [937.649414062500, 937.652343750000]
54118226280297703 10000000000000000 + 937.884263993026  [937.882812500000, 937.885742187500]
54118226280297704 10000000000000000 + 938.162079285136  [938.160156250000, 938.163085937500]
54118226280297705 10000000000000000 + 938.241134616821  [938.239257812500, 938.242187500000]
54118226280297706 10000000000000000 + 938.506714635990  [938.504882812500, 938.507812500000]
54118226280297707 10000000000000000 + 938.667089724419  [938.666015625000, 938.668945312500]
54118226280297708 10000000000000000 + 938.753985147979  [938.752929687500, 938.755859375000]
54118226280297709 10000000000000000 + 939.033024471148  [939.031250000000, 939.034179687500]
54118226280297710 10000000000000000 + 939.257504909336  [939.255859375000, 939.258789062500]
54118226280297711 10000000000000000 + 939.365838190223  [939.364257812500, 939.367187500000]
54118226280297712 10000000000000000 + 939.540826173598  [939.539062500000, 939.541992187500]
54118226280297713 10000000000000000 + 939.729930003708  [939.728515625000, 939.731445312500]
54118226280297714 10000000000000000 + 939.845944632967  [939.844726562500, 939.847656250000]
54118226280297715 10000000000000000 + 939.975595629176  [939.974609375000, 939.977539062500]
54118226280297716 10000000000000000 + 940.164553722347  [940.163085937500, 940.166015625000]
54118226280297717 10000000000000000 + 940.342577790206  [940.340820312500, 940.343750000000]
54118226280297718 10000000000000000 + 940.490162823822  [940.488281250000, 940.491210937500]
54118226280297719 10000000000000000 + 940.731110694414  [940.729492187500, 940.732421875000]
54118226280297720 10000000000000000 + 940.862276663719  [940.860351562500, 940.863281250000]
54118226280297721 10000000000000000 + 941.124422284572  [941.123046875000, 941.125976562500]
54118226280297722 10000000000000000 + 941.242180566200  [941.240234375000, 941.243164062500]
54118226280297723 10000000000000000 + 941.566173884062  [941.564453125000, 941.567382812500]
54118226280297724 10000000000000000 + 941.673193552116  [941.671875000000, 941.674804687500]
54118226280297725 10000000000000000 + 941.768911351551  [941.767578125000, 941.770507812500]
54118226280297726 10000000000000000 + 941.939583874035  [941.938476562500, 941.941406250000]
54118226280297727 10000000000000000 + 942.040675236820  [942.039062500000, 942.041992187500]
54118226280297728 10000000000000000 + 942.384415566208  [942.382812500000, 942.385742187500]
54118226280297729 10000000000000000 + 942.621717134330  [942.620117187500, 942.623046875000]
54118226280297730 10000000000000000 + 942.750191012482  [942.749023437500, 942.751953125000]
54118226280297731 10000000000000000 + 942.803591850460  [942.801757812500, 942.804687500000]
54118226280297732 10000000000000000 + 943.023461821780  [943.022460937500, 943.025390625000]
54118226280297733 10000000000000000 + 943.185163729411  [943.183593750000, 943.186523437500]
54118226280297734 10000000000000000 + 943.340915150087  [943.339843750000, 943.342773437500]
54118226280297735 10000000000000000 + 943.777092534415  [943.775390625000, 943.778320312500]
54118226280297736 10000000000000000 + 943.838395974858  [943.836914062500, 943.839843750000]
54118226280297737 10000000000000000 + 944.052417769076  [944.050781250000, 944.053710937500]
54118226280297738 10000000000000000 + 944.263190545977  [944.261718750000, 944.264648437500]
54118226280297739 10000000000000000 + 944.356681004915  [944.355468750000, 944.358398437500]
54118226280297740 10000000000000000 + 944.671163923004  [944.669921875000, 944.672851562500]
54118226280297741 10000000000000000 + 944.731079891442  [944.729492187500, 944.732421875000]
54118226280297742 10000000000000000 + 944.898748750585  [944.897460937500, 944.900390625000]
54118226280297743 10000000000000000 + 945.070859173214  [945.069335937500, 945.072265625000]
54118226280297744 10000000000000000 + 945.347143977026  [945.345703125000, 945.348632812500]
54118226280297745 10000000000000000 + 945.456468823318  [945.455078125000, 945.458007812500]
54118226280297746 10000000000000000 + 945.523782023399  [945.522460937500, 945.525390625000]
54118226280297747 10000000000000000 + 945.954673458564  [945.953125000000, 945.956054687500]
54118226280297748 10000000000000000 + 946.057228355761  [946.055664062500, 946.058593750000]
54118226280297749 10000000000000000 + 946.249013102396  [946.247070312500, 946.250000000000]
54118226280297750 10000000000000000 + 946.360011653225  [946.358398437500, 946.361328125000]
54118226280297751 10000000000000000 + 946.530571285501  [946.529296875000, 946.532226562500]
54118226280297752 10000000000000000 + 946.790387608624  [946.789062500000, 946.791992187500]
54118226280297753 10000000000000000 + 946.882047055666  [946.880859375000, 946.883789062500]
54118226280297754 10000000000000000 + 947.087684665209  [947.085937500000, 947.088867187500]
54118226280297755 10000000000000000 + 947.195774031774  [947.194335937500, 947.197265625000]
54118226280297756 10000000000000000 + 947.383819661691  [947.382812500000, 947.385742187500]
54118226280297757 10000000000000000 + 947.541895091644  [947.540039062500, 947.542968750000]
54118226280297758 10000000000000000 + 947.762186002370  [947.760742187500, 947.763671875000]
54118226280297759 10000000000000000 + 947.852408204228  [947.850585937500, 947.853515625000]
54118226280297760 10000000000000000 + 948.110052623029  [948.108398437500, 948.111328125000]
54118226280297761 10000000000000000 + 948.295020366677  [948.293945312500, 948.296875000000]
54118226280297762 10000000000000000 + 948.375821065883  [948.374023437500, 948.376953125000]
54118226280297763 10000000000000000 + 948.725587861468  [948.724609375000, 948.727539062500]
54118226280297764 10000000000000000 + 948.804544561600  [948.802734375000, 948.805664062500]
54118226280297765 10000000000000000 + 948.952246338973  [948.951171875000, 948.954101562500]
54118226280297766 10000000000000000 + 949.116860991191  [949.115234375000, 949.118164062500]
54118226280297767 10000000000000000 + 949.309173868921  [949.307617187500, 949.310546875000]
54118226280297768 10000000000000000 + 949.402516918915  [949.401367187500, 949.404296875000]
54118226280297769 10000000000000000 + 949.617950626463  [949.616210937500, 949.619140625000]
54118226280297770 10000000000000000 + 949.930317844748  [949.928710937500, 949.931640625000]
54118226280297771 10000000000000000 + 950.034419261401  [950.033203125000, 950.036132812500]
54118226280297772 10000000000000000 + 950.265823431915  [950.264648437500, 950.267578125000]
54118226280297773 10000000000000000 + 950.482774349075  [950.481445312500, 950.484375000000]
54118226280297774 10000000000000000 + 950.545198867409  [950.543945312500, 950.546875000000]
54118226280297775 10000000000000000 + 950.830930901026  [950.829101562500, 950.832031250000]
54118226280297776 10000000000000000 + 951.011510196067  [951.009765625000, 951.012695312500]
54118226280297777 10000000000000000 + 951.128886060381  [951.126953125000, 951.129882812500]
54118226280297778 10000000000000000 + 951.444577658850  [951.443359375000, 951.446289062500]
54118226280297779 10000000000000000 + 951.652576984848  [951.651367187500, 951.654296875000]
54118226280297780 10000000000000000 + 951.789149622615  [951.788085937500, 951.791015625000]
54118226280297781 10000000000000000 + 951.893721472192  [951.892578125000, 951.895507812500]
54118226280297782 10000000000000000 + 952.127999965885  [952.126953125000, 952.129882812500]
54118226280297783 10000000000000000 + 952.176628187895  [952.174804687500, 952.177734375000]
54118226280297784 10000000000000000 + 952.408718537286  [952.407226562500, 952.410156250000]
54118226280297785 10000000000000000 + 952.568072324250  [952.566406250000, 952.569335937500]
54118226280297786 10000000000000000 + 952.773944012521  [952.772460937500, 952.775390625000]
54118226280297787 10000000000000000 + 952.929559887612  [952.927734375000, 952.930664062500]
54118226280297788 10000000000000000 + 953.061086519522  [953.059570312500, 953.062500000000]
54118226280297789 10000000000000000 + 953.408874170771  [953.407226562500, 953.410156250000]
54118226280297790 10000000000000000 + 953.541867758965  [953.540039062500, 953.542968750000]
54118226280297791 10000000000000000 + 953.710446717126  [953.708984375000, 953.711914062500]
54118226280297792 10000000000000000 + 953.992688638906  [953.991210937500, 953.994140625000]
54118226280297793 10000000000000000 + 954.168975304734  [954.167968750000, 954.170898437500]
54118226280297794 10000000000000000 + 954.244428001961  [954.243164062500, 954.246093750000]
54118226280297795 10000000000000000 + 954.324952193679  [954.323242187500, 954.326171875000]
54118226280297796 10000000000000000 + 954.692104035102  [954.690429687500, 954.693359375000]
54118226280297797 10000000000000000 + 954.726673517159  [954.725585937500, 954.728515625000]
54118226280297798 10000000000000000 + 955.032414512502  [955.031250000000, 955.034179687500]
54118226280297799 10000000000000000 + 955.137528762130  [955.135742187500, 955.138671875000]
54118226280297800 10000000000000000 + 955.274647809906  [955.273437500000, 955.276367187500]
54118226280297801 10000000000000000 + 955.490489111280  [955.489257812500, 955.492187500000]
54118226280297802 10000000000000000 + 955.626053736430  [955.625000000000, 955.627929687500]
54118226280297803 10000000000000000 + 955.810846139218  [955.809570312500, 955.812500000000]
54118226280297804 10000000000000000 + 956.054735892446  [956.053710937500, 956.056640625000]
54118226280297805 10000000000000000 + 956.149238906027  [956.147460937500, 956.150390625000]
54118226280297806 10000000000000000 + 956.361749868256  [956.360351562500, 956.363281250000]
54118226280297807 10000000000000000 + 956.618209332598  [956.617187500000, 956.620117187500]
54118226280297808 10000000000000000 + 956.777568976307  [956.776367187500, 956.779296875000]
54118226280297809 10000000000000000 + 956.982980971741  [956.981445312500, 956.984375000000]
54118226280297810 10000000000000000 + 957.042524724245  [957.041015625000, 957.043945312500]
54118226280297811 10000000000000000 + 957.249808676152  [957.248046875000, 957.250976562500]
54118226280297812 10000000000000000 + 957.490659812432  [957.489257812500, 957.492187500000]
54118226280297813 10000000000000000 + 957.630988812408  [957.629882812500, 957.632812500000]
54118226280297814 10000000000000000 + 957.876990290176  [957.875976562500, 957.878906250000]
54118226280297815 10000000000000000 + 957.994239063161  [957.993164062500, 957.996093750000]
54118226280297816 10000000000000000 + 958.188642663567  [958.187500000000, 958.190429687500]
54118226280297817 10000000000000000 + 958.375633373680  [958.374023437500, 958.376953125000]
54118226280297818 10000000000000000 + 958.570873970487  [958.569335937500, 958.572265625000]
54118226280297819 10000000000000000 + 958.706109990613  [958.705078125000, 958.708007812500]
54118226280297820 10000000000000000 + 958.821297377961  [958.820312500000, 958.823242187500]
54118226280297821 10000000000000000 + 959.075101889732  [959.073242187500, 959.076171875000]
54118226280297822 10000000000000000 + 959.166453367222  [959.165039062500, 959.167968750000]
54118226280297823 10000000000000000 + 959.337007510568  [959.335937500000, 959.338867187500]
54118226280297824 10000000000000000 + 959.498441950574  [959.497070312500, 959.500000000000]
54118226280297825 10000000000000000 + 959.721226611361  [959.719726562500, 959.722656250000]
54118226280297826 10000000000000000 + 959.935439933814  [959.933593750000, 959.936523437500]
54118226280297827 10000000000000000 + 960.027920276681  [960.026367187500, 960.029296875000]
54118226280297828 10000000000000000 + 960.228529732755  [960.227539062500, 960.230468750000]
54118226280297829 10000000000000000 + 960.361215397478  [960.359375000000, 960.362304687500]
54118226280297830 10000000000000000 + 960.681416849449  [960.679687500000, 960.682617187500]
54118226280297831 10000000000000000 + 960.756152235093  [960.754882812500, 960.757812500000]
54118226280297832 10000000000000000 + 960.964505524999  [960.962890625000, 960.965820312500]
54118226280297833 10000000000000000 + 961.166314341263  [961.165039062500, 961.167968750000]
54118226280297834 10000000000000000 + 961.477742018575  [961.476562500000, 961.479492187500]
54118226280297835 10000000000000000 + 961.691791685465  [961.690429687500, 961.693359375000]
54118226280297836 10000000000000000 + 961.801697670267  [961.799804687500, 961.802734375000]
54118226280297837 10000000000000000 + 962.018939484734  [962.017578125000, 962.020507812500]
54118226280297838 10000000000000000 + 962.304951034530  [962.303710937500, 962.306640625000]
54118226280297839 10000000000000000 + 962.513188867634  [962.511718750000, 962.514648437500]
54118226280297840 10000000000000000 + 962.582834823239  [962.581054687500, 962.583984375000]
54118226280297841 10000000000000000 + 962.745757767388  [962.744140625000, 962.747070312500]
54118226280297842 10000000000000000 + 962.828075561017  [962.826171875000, 962.829101562500]
54118226280297843 10000000000000000 + 963.024021371722  [963.022460937500, 963.025390625000]
54118226280297844 10000000000000000 + 963.136062516781  [963.134765625000, 963.137695312500]
54118226280297845 10000000000000000 + 963.398942255813  [963.397460937500, 963.400390625000]
54118226280297846 10000000000000000 + 963.641432091415  [963.639648437500, 963.642578125000]
54118226280297847 10000000000000000 + 963.776545029432  [963.775390625000, 963.778320312500]
54118226280297848 10000000000000000 + 963.970965025157  [963.969726562500, 963.972656250000]
54118226280297849 10000000000000000 + 964.181214068029  [964.179687500000, 964.182617187500]
54118226280297850 10000000000000000 + 964.322888904362  [964.321289062500, 964.324218750000]
54118226280297851 10000000000000000 + 964.475184294317  [964.473632812500, 964.476562500000]
54118226280297852 10000000000000000 + 964.707148704587  [964.706054687500, 964.708984375000]
54118226280297853 10000000000000000 + 964.802138626329  [964.800781250000, 964.803710937500]
54118226280297854 10000000000000000 + 964.994047353534  [964.992187500000, 964.995117187500]
54118226280297855 10000000000000000 + 965.088053538191  [965.086914062500, 965.089843750000]
54118226280297856 10000000000000000 + 965.261233216017  [965.259765625000, 965.262695312500]
54118226280297857 10000000000000000 + 965.456240363720  [965.455078125000, 965.458007812500]
54118226280297858 10000000000000000 + 965.677916401247  [965.676757812500, 965.679687500000]
54118226280297859 10000000000000000 + 965.941429658267  [965.940429687500, 965.943359375000]
54118226280297860 10000000000000000 + 966.015564428835  [966.013671875000, 966.016601562500]
54118226280297861 10000000000000000 + 966.187573063583  [966.186523437500, 966.189453125000]
54118226280297862 10000000000000000 + 966.471223134906  [966.469726562500, 966.472656250000]
54118226280297863 10000000000000000 + 966.601258488938  [966.599609375000, 966.602539062500]
54118226280297864 10000000000000000 + 966.790118427792  [966.789062500000, 966.791992187500]
54118226280297865 10000000000000000 + 966.972626372073  [966.970703125000, 966.973632812500]
54118226280297866 10000000000000000 + 967.081474223378  [967.080078125000, 967.083007812500]
54118226280297867 10000000000000000 + 967.278523002378  [967.277343750000, 967.280273437500]
54118226280297868 10000000000000000 + 967.472528010373  [967.470703125000, 967.473632812500]
54118226280297869 10000000000000000 + 967.653233061442  [967.651367187500, 967.654296875000]
54118226280297870 10000000000000000 + 967.890871073173  [967.889648437500, 967.892578125000]
54118226280297871 10000000000000000 + 968.087461907752  [968.085937500000, 968.088867187500]
54118226280297872 10000000000000000 + 968.248572297172  [968.247070312500, 968.250000000000]
54118226280297873 10000000000000000 + 968.438596849163  [968.437500000000, 968.440429687500]
54118226280297874 10000000000000000 + 968.525627571103  [968.524414062500, 968.527343750000]
54118226280297875 10000000000000000 + 968.626161149339  [968.625000000000, 968.627929687500]
54118226280297876 10000000000000000 + 968.903958208408  [968.902343750000, 968.905273437500]
54118226280297877 10000000000000000 + 969.089627456948  [969.087890625000, 969.090820312500]
54118226280297878 10000000000000000 + 969.347620334518  [969.345703125000, 969.348632812500]
54118226280297879 10000000000000000 + 969.469108374853  [969.467773437500, 969.470703125000]
54118226280297880 10000000000000000 + 969.557391051830  [969.555664062500, 969.558593750000]
54118226280297881 10000000000000000 + 969.631224045657  [969.629882812500, 969.632812500000]
54118226280297882 10000000000000000 + 970.061652962085  [970.060546875000, 970.063476562500]
54118226280297883 10000000000000000 + 970.351340972764  [970.349609375000, 970.352539062500]
54118226280297884 10000000000000000 + 970.492300685267  [970.491210937500, 970.494140625000]
54118226280297885 10000000000000000 + 970.609273519644  [970.607421875000, 970.610351562500]
54118226280297886 10000000000000000 + 970.762510477103  [970.760742187500, 970.763671875000]
54118226280297887 10000000000000000 + 971.024564287103  [971.023437500000, 971.026367187500]
54118226280297888 10000000000000000 + 971.178600216987  [971.176757812500, 971.179687500000]
54118226280297889 10000000000000000 + 971.268269467368  [971.266601562500, 971.269531250000]
54118226280297890 10000000000000000 + 971.403466019661  [971.402343750000, 971.405273437500]
54118226280297891 10000000000000000 + 971.566479156739  [971.565429687500, 971.568359375000]
54118226280297892 10000000000000000 + 971.737592579659  [971.736328125000, 971.739257812500]
54118226280297893 10000000000000000 + 971.960628366824  [971.958984375000, 971.961914062500]
54118226280297894 10000000000000000 + 972.191822623639  [972.190429687500, 972.193359375000]
54118226280297895 10000000000000000 + 972.372458430907  [972.371093750000, 972.374023437500]
54118226280297896 10000000000000000 + 972.526551173624  [972.525390625000, 972.528320312500]
54118226280297897 10000000000000000 + 972.653232198815  [972.651367187500, 972.654296875000]
54118226280297898 10000000000000000 + 972.863630756084  [972.862304687500, 972.865234375000]
54118226280297899 10000000000000000 + 973.098776175100  [973.097656250000, 973.100585937500]
54118226280297900 10000000000000000 + 973.391111761107  [973.389648437500, 973.392578125000]
54118226280297901 10000000000000000 + 973.552892369767  [973.551757812500, 973.554687500000]
54118226280297902 10000000000000000 + 973.708627966221  [973.707031250000, 973.709960937500]
54118226280297903 10000000000000000 + 973.917781673456  [973.916015625000, 973.918945312500]
54118226280297904 10000000000000000 + 974.030463168624  [974.029296875000, 974.032226562500]
54118226280297905 10000000000000000 + 974.202067875035  [974.200195312500, 974.203125000000]
54118226280297906 10000000000000000 + 974.332491102593  [974.331054687500, 974.333984375000]
54118226280297907 10000000000000000 + 974.467362655903  [974.465820312500, 974.468750000000]
54118226280297908 10000000000000000 + 974.732337069313  [974.730468750000, 974.733398437500]
54118226280297909 10000000000000000 + 974.884637991604  [974.882812500000, 974.885742187500]
54118226280297910 10000000000000000 + 975.110223611929  [975.108398437500, 975.111328125000]
54118226280297911 10000000000000000 + 975.295557199137  [975.293945312500, 975.296875000000]
54118226280297912 10000000000000000 + 975.398529207051  [975.397460937500, 975.400390625000]
54118226280297913 10000000000000000 + 975.545920623383  [975.544921875000, 975.547851562500]
54118226280297914 10000000000000000 + 975.724056854682  [975.722656250000, 975.725585937500]
54118226280297915 10000000000000000 + 975.846331228015  [975.844726562500, 975.847656250000]
54118226280297916 10000000000000000 + 976.130856637321  [976.128906250000, 976.131835937500]
54118226280297917 10000000000000000 + 976.284505429938  [976.283203125000, 976.286132812500]
54118226280297918 10000000000000000 + 976.320808591672  [976.319335937500, 976.322265625000]
54118226280297919 10000000000000000 + 976.475354252526  [976.473632812500, 976.476562500000]
54118226280297920 10000000000000000 + 976.764046121144  [976.762695312500, 976.765625000000]
54118226280297921 10000000000000000 + 977.034363264861  [977.033203125000, 977.036132812500]
54118226280297922 10000000000000000 + 977.166641455881  [977.165039062500, 977.167968750000]
54118226280297923 10000000000000000 + 977.323530472190  [977.322265625000, 977.325195312500]
54118226280297924 10000000000000000 + 977.483097073891  [977.481445312500, 977.484375000000]
54118226280297925 10000000000000000 + 977.807882345872  [977.806640625000, 977.809570312500]
54118226280297926 10000000000000000 + 977.921901369908  [977.920898437500, 977.923828125000]
54118226280297927 10000000000000000 + 978.048744928818  [978.046875000000, 978.049804687500]
54118226280297928 10000000000000000 + 978.247462189094  [978.246093750000, 978.249023437500]
54118226280297929 10000000000000000 + 978.365089429238  [978.363281250000, 978.366210937500]
54118226280297930 10000000000000000 + 978.589231279114  [978.587890625000, 978.590820312500]
54118226280297931 10000000000000000 + 978.762164119219  [978.760742187500, 978.763671875000]
54118226280297932 10000000000000000 + 978.914505256611  [978.913085937500, 978.916015625000]
54118226280297933 10000000000000000 + 979.101050515223  [979.099609375000, 979.102539062500]
54118226280297934 10000000000000000 + 979.416961135325  [979.415039062500, 979.417968750000]
54118226280297935 10000000000000000 + 979.635611134472  [979.633789062500, 979.636718750000]
54118226280297936 10000000000000000 + 979.734627366188  [979.733398437500, 979.736328125000]
54118226280297937 10000000000000000 + 980.032304581368  [980.031250000000, 980.034179687500]
54118226280297938 10000000000000000 + 980.116528870072  [980.115234375000, 980.118164062500]
54118226280297939 10000000000000000 + 980.299496049246  [980.297851562500, 980.300781250000]
54118226280297940 10000000000000000 + 980.440007661425  [980.438476562500, 980.441406250000]
54118226280297941 10000000000000000 + 980.587678716213  [980.585937500000, 980.588867187500]
54118226280297942 10000000000000000 + 980.931340404613  [980.929687500000, 980.932617187500]
54118226280297943 10000000000000000 + 981.188736216344  [981.187500000000, 981.190429687500]
54118226280297944 10000000000000000 + 981.243585205594  [981.242187500000, 981.245117187500]
54118226280297945 10000000000000000 + 981.375720358259  [981.374023437500, 981.376953125000]
54118226280297946 10000000000000000 + 981.484206152035  [981.482421875000, 981.485351562500]
54118226280297947 10000000000000000 + 981.712078331257  [981.710937500000, 981.713867187500]
54118226280297948 10000000000000000 + 981.894171862952  [981.892578125000, 981.895507812500]
54118226280297949 10000000000000000 + 982.093506767571  [982.091796875000, 982.094726562500]
54118226280297950 10000000000000000 + 982.125821552952  [982.124023437500, 982.126953125000]
54118226280297951 10000000000000000 + 982.353079853244  [982.351562500000, 982.354492187500]
54118226280297952 10000000000000000 + 982.521589688956  [982.520507812500, 982.523437500000]
54118226280297953 10000000000000000 + 982.845497345167  [982.843750000000, 982.846679687500]
54118226280297954 10000000000000000 + 983.018662788020  [983.017578125000, 983.020507812500]
54118226280297955 10000000000000000 + 983.139152119294  [983.137695312500, 983.140625000000]
54118226280297956 10000000000000000 + 983.328377498860  [983.327148437500, 983.330078125000]
54118226280297957 10000000000000000 + 983.414443196081  [983.413085937500, 983.416015625000]
54118226280297958 10000000000000000 + 983.545872356514  [983.543945312500, 983.546875000000]
54118226280297959 10000000000000000 + 983.889623089399  [983.887695312500, 983.890625000000]
54118226280297960 10000000000000000 + 983.959118535539  [983.958007812500, 983.960937500000]
54118226280297961 10000000000000000 + 984.168661304170  [984.166992187500, 984.169921875000]
54118226280297962 10000000000000000 + 984.350382063627  [984.348632812500, 984.351562500000]
54118226280297963 10000000000000000 + 984.467954613157  [984.466796875000, 984.469726562500]
54118226280297964 10000000000000000 + 984.820360501557  [984.819335937500, 984.822265625000]
54118226280297965 10000000000000000 + 984.949013416907  [984.947265625000, 984.950195312500]
54118226280297966 10000000000000000 + 985.056535279458  [985.054687500000, 985.057617187500]
54118226280297967 10000000000000000 + 985.219871569092  [985.218750000000, 985.221679687500]
54118226280297968 10000000000000000 + 985.440368895211  [985.438476562500, 985.441406250000]
54118226280297969 10000000000000000 + 985.656167228749  [985.654296875000, 985.657226562500]
54118226280297970 10000000000000000 + 985.907462606778  [985.906250000000, 985.909179687500]
54118226280297971 10000000000000000 + 986.064107021087  [986.062500000000, 986.065429687500]
54118226280297972 10000000000000000 + 986.245811106286  [986.244140625000, 986.247070312500]
54118226280297973 10000000000000000 + 986.326542630336  [986.325195312500, 986.328125000000]
54118226280297974 10000000000000000 + 986.559449913484  [986.557617187500, 986.560546875000]
54118226280297975 10000000000000000 + 986.689782638566  [986.688476562500, 986.691406250000]
54118226280297976 10000000000000000 + 986.871816053000  [986.870117187500, 986.873046875000]
54118226280297977 10000000000000000 + 987.058603087023  [987.057617187500, 987.060546875000]
54118226280297978 10000000000000000 + 987.141310726261  [987.139648437500, 987.142578125000]
54118226280297979 10000000000000000 + 987.293384633119  [987.291992187500, 987.294921875000]
54118226280297980 10000000000000000 + 987.406806120179  [987.405273437500, 987.408203125000]
54118226280297981 10000000000000000 + 987.736066225902  [987.734375000000, 987.737304687500]
54118226280297982 10000000000000000 + 987.944724789773  [987.943359375000, 987.946289062500]
54118226280297983 10000000000000000 + 988.172240715769  [988.170898437500, 988.173828125000]
54118226280297984 10000000000000000 + 988.365886159000  [988.364257812500, 988.367187500000]
54118226280297985 10000000000000000 + 988.569559713801  [988.568359375000, 988.571289062500]
54118226280297986 10000000000000000 + 988.636933058715  [988.635742187500, 988.638671875000]
54118226280297987 10000000000000000 + 988.841210787577  [988.839843750000, 988.842773437500]
54118226280297988 10000000000000000 + 988.916213360439  [988.915039062500, 988.917968750000]
54118226280297989 10000000000000000 + 989.248448470070  [989.247070312500, 989.250000000000]
54118226280297990 10000000000000000 + 989.430479416867  [989.428710937500, 989.431640625000]
54118226280297991 10000000000000000 + 989.585940632614  [989.584960937500, 989.587890625000]
54118226280297992 10000000000000000 + 989.798201183976  [989.796875000000, 989.799804687500]
54118226280297993 10000000000000000 + 990.004028067396  [990.002929687500, 990.005859375000]
54118226280297994 10000000000000000 + 990.317949238802  [990.316406250000, 990.319335937500]
54118226280297995 10000000000000000 + 990.367309774731  [990.366210937500, 990.369140625000]
54118226280297996 10000000000000000 + 990.673755297174  [990.671875000000, 990.674804687500]
54118226280297997 10000000000000000 + 990.734830374849  [990.733398437500, 990.736328125000]
54118226280297998 10000000000000000 + 990.911760967549  [990.910156250000, 990.913085937500]
54118226280297999 10000000000000000 + 991.153315742427  [991.151367187500, 991.154296875000]
54118226280298000 10000000000000000 + 991.236118430064  [991.234375000000, 991.237304687500]
54118226280298001 10000000000000000 + 991.301780126695  [991.300781250000, 991.303710937500]
54118226280298002 10000000000000000 + 991.516581088656  [991.514648437500, 991.517578125000]
54118226280298003 10000000000000000 + 991.695470611906  [991.694335937500, 991.697265625000]
54118226280298004 10000000000000000 + 991.943749692832  [991.942382812500, 991.945312500000]
54118226280298005 10000000000000000 + 992.068321152536  [992.066406250000, 992.069335937500]
54118226280298006 10000000000000000 + 992.288580200238  [992.287109375000, 992.290039062500]
54118226280298007 10000000000000000 + 992.484092957304  [992.482421875000, 992.485351562500]
54118226280298008 10000000000000000 + 992.588485344490  [992.586914062500, 992.589843750000]
54118226280298009 10000000000000000 + 992.841638800673  [992.839843750000, 992.842773437500]
54118226280298010 10000000000000000 + 993.135664907706  [993.133789062500, 993.136718750000]
54118226280298011 10000000000000000 + 993.233402535253  [993.232421875000, 993.235351562500]
54118226280298012 10000000000000000 + 993.342033720088  [993.340820312500, 993.343750000000]
54118226280298013 10000000000000000 + 993.570129425547  [993.568359375000, 993.571289062500]
54118226280298014 10000000000000000 + 993.700478218534  [993.699218750000, 993.702148437500]
54118226280298015 10000000000000000 + 993.909324955557  [993.908203125000, 993.911132812500]
54118226280298016 10000000000000000 + 994.046749708437  [994.044921875000, 994.047851562500]
54118226280298017 10000000000000000 + 994.110017640319  [994.108398437500, 994.111328125000]
54118226280298018 10000000000000000 + 994.435140728037  [994.433593750000, 994.436523437500]
54118226280298019 10000000000000000 + 994.611174719337  [994.609375000000, 994.612304687500]
54118226280298020 10000000000000000 + 994.744177452604  [994.743164062500, 994.746093750000]
54118226280298021 10000000000000000 + 994.862845354745  [994.861328125000, 994.864257812500]
54118226280298022 10000000000000000 + 994.961163147941  [994.959960937500, 994.962890625000]
54118226280298023 10000000000000000 + 995.187638339294  [995.186523437500, 995.189453125000]
54118226280298024 10000000000000000 + 995.358861298316  [995.357421875000, 995.360351562500]
54118226280298025 10000000000000000 + 995.619346165329  [995.618164062500, 995.621093750000]
54118226280298026 10000000000000000 + 995.837569519083  [995.835937500000, 995.838867187500]
54118226280298027 10000000000000000 + 996.087098925152  [996.085937500000, 996.088867187500]
54118226280298028 10000000000000000 + 996.231322749406  [996.229492187500, 996.232421875000]
54118226280298029 10000000000000000 + 996.467836402477  [996.466796875000, 996.469726562500]
54118226280298030 10000000000000000 + 996.598614550190  [996.596679687500, 996.599609375000]
54118226280298031 10000000000000000 + 996.679766207801  [996.678710937500, 996.681640625000]
54118226280298032 10000000000000000 + 996.972383596372  [996.970703125000, 996.973632812500]
54118226280298033 10000000000000000 + 997.223892606320  [997.222656250000, 997.225585937500]
54118226280298034 10000000000000000 + 997.303962918027  [997.302734375000, 997.305664062500]
54118226280298035 10000000000000000 + 997.516896454096  [997.515625000000, 997.518554687500]
54118226280298036 10000000000000000 + 997.644031419428  [997.642578125000, 997.645507812500]
54118226280298037 10000000000000000 + 997.935391043978  [997.933593750000, 997.936523437500]
54118226280298038 10000000000000000 + 998.193550159920  [998.192382812500, 998.195312500000]
54118226280298039 10000000000000000 + 998.248283780193  [998.247070312500, 998.250000000000]
54118226280298040 10000000000000000 + 998.418538731839  [998.416992187500, 998.419921875000]
54118226280298041 10000000000000000 + 998.595026206836  [998.593750000000, 998.596679687500]
54118226280298042 10000000000000000 + 998.753160383738  [998.751953125000, 998.754882812500]
54118226280298043 10000000000000000 + 998.867900183351  [998.866210937500, 998.869140625000]
54118226280298044 10000000000000000 + 999.052463019603  [999.050781250000, 999.053710937500]
54118226280298045 10000000000000000 + 999.305532295105  [999.303710937500, 999.306640625000]
54118226280298046 10000000000000000 + 999.540560184247  [999.539062500000, 999.541992187500]
54118226280298047 10000000000000000 + 999.693499126666  [999.692382812500, 999.695312500000]
54118226280298048 10000000000000000 + 999.817238562895  [999.815429687500, 999.818359375000]

